Linearly Convergent Frank-Wolfe with Backtracking Line-Search

Structured constraints in Machine Learning have recently brought the Frank-Wolfe (FW) family of algorithms back in the spotlight. While the classical FW algorithm has poor local convergence properties, the Away-steps and Pairwise FW variants have emerged as improved variants with faster convergence. However, these improved variants suffer from two practical limitations: they require at each iteration to solve a 1-dimensional minimization problem to set the step-size and also require the Frank-Wolfe linear subproblems to be solved exactly. In this paper, we propose variants of Away-steps and Pairwise FW that lift both restrictions simultaneously. The proposed methods set the step-size based on a sufficient decrease condition, and do not require prior knowledge of the objective. Furthermore, they inherit all the favorable convergence properties of the exact line-search version, including linear convergence for strongly convex functions over polytopes. Benchmarks on different machine learning problems illustrate large performance gains of the proposed variants.

==> code/bench_trace.py <==

from spotlight.cross_validation import random_train_test_split
from spotlight.datasets.movielens import get_movielens_dataset
from spotlight.evaluation import rmse_score
from spotlight.factorization.explicit import ExplicitFactorizationModel
import numpy as np
from scipy import linalg, sparse
import copt as cp

dataset = get_movielens_dataset(variant='100K')
dataset = dataset

A = dataset.tocsr()
print(A.shape)

B = A.tocoo()
B.row
B.col

m = B.shape[0] * B.shape[1]
Z = sparse.dok_matrix((B.nnz, m))
counter = 0
for i, j in zip(B.row, B.col):
    if counter % 100 == 0:
        print(i, B.row[-1])
    Z[counter, i*B.shape[1] + j] = 1
    counter += 1
#         1/0
#         Z[i*B.shape[0] + j*B.shape[1], i*B.shape[0] + j*B.shape[1]] = 1

Z = Z.tocsr()

import misc
import copt as cp

f = cp.utils.HuberLoss(Z, A.data, 0.01/A.shape[0])
print('Computing Lipschitz')
L = f.lipschitz()
print('Done')

dset = 'movielens1M'
max_iter=5000
run = 0
# beta = [5000, 10000, 20000]
import sys
beta = float(sys.argv[2])
method = sys.argv[1]
from datetime import datetime


lmo = cp.utils.TraceBall(beta, A.shape).lmo
if method == 'AdaFW':
    trace_func = []
    trace_time = []
    start = datetime.now()
    def cb(x):
        fx = f.f_grad(x)[0]
        trace_func.append(fx)
        trace_time.append((datetime.now() - start).total_seconds())
        np.save('data/AdaFW_%s_%s_%s.npy' % (dset, beta, run), trace_func)


    out_ls = cp.minimize_FW(
        f.f_grad, lmo, np.zeros(A.shape).ravel(), L=0.01*L, callback=cb,
                            max_iter=max_iter, verbose=1, tol=0)

    svds = linalg.svdvals(out_ls.x.reshape(A.shape))
    print(np.mean(svds > 1e-12))
elif method == 'BFW':
    from fw2 import minimize_BFW
    trace_func = []
    trace_time = []
    start = datetime.now()
    def cb(x):
        fx = f.f_grad(x)[0]
        trace_func.append(fx)
        trace_time.append((datetime.now() - start).total_seconds())
        np.save('data/BFW_%s_%s_%s.npy' % (dset, beta, run), trace_func)


    out_ls = minimize_BFW(
        f.f_grad, lmo, np.zeros(A.shape).ravel(), L=0.01*L, callback=cb,
                            max_iter=max_iter, verbose=1, tol=0)

    svds = linalg.svdvals(out_ls.x.reshape(A.shape))
    print(np.mean(svds > 1e-12))
elif method == 'FW':

    trace_func = []
    trace_time = []
    start = datetime.now()
    def cb(x):
        fx = f.f_grad(x)[0]
        trace_func.append(fx)
        trace_time.append((datetime.now() - start).total_seconds())
        np.save('data/FW_%s_%s_%s.npy' % (dset, beta, run), trace_func)

    out_nols = cp.minimize_FW(
        f.f_grad, lmo, np.zeros(A.shape).ravel(), callback=cb, L=2*L, 
        max_iter=max_iter, verbose=1, tol=0, 
    backtracking=False)
    # np.save('data/FW_%s_%s_%s.npy' % (dset, beta, run), cb_nols.trace_fx)
    # 
    # fmin = min(np.min(cb_ls.trace_fx), np.min(cb_nols.trace_fx))
    # plt.plot(cb_ls.trace_fx - fmin)
    # plt.plot(cb_nols.trace_fx - fmin)
    # plt.yscale('log')
    # plt.grid()
    # plt.show()
    


==> code/benchmarks.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import copt as cp\n",
    "from scipy import sparse\n",
    "\n",
    "lw=6\n",
    "\n",
    "colors = ['#66c2a5','#fc8d62','#8da0cb','#e78ac3','#a6d854','#ffd92f']\n",
    "\n",
    "plt.rcParams['figure.figsize'] = (1 * 10.0, 1 * 8.0)\n",
    "plt.rcParams['font.size'] = 30\n",
    "\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.font_manager as font_manager\n",
    "import os\n",
    "\n",
    "font_dirs = [os.getcwd() + '/fonts/Open_Sans/', ]\n",
    "font_files = font_manager.findSystemFonts(fontpaths=font_dirs)\n",
    "font_list = font_manager.createFontList(font_files)\n",
    "font_manager.fontManager.ttflist.extend(font_list)\n",
    "\n",
    "path = os.getcwd() + '/fonts/Open_Sans/OpenSans-Light.ttf'\n",
    "prop = font_manager.FontProperties(fname=path)\n",
    "\n",
    "matplotlib.rc('font', family='sans-serif') \n",
    "# matplotlib.rc('text', usetex='false') \n",
    "matplotlib.rcParams['font.family'] = 'Open Sans'\n",
    "matplotlib.rcParams['font.weight'] = 'light'\n",
    "matplotlib.rcParams['font.size'] = '35'\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "A, b = cp.datasets.load_covtype()\n",
    "A = A[::50] # subsample, just foir the sake of runtime\n",
    "b = b[::50]\n",
    "# A /= np.sqrt(cp.utils.get_lipschitz(A, 'logloss'))\n",
    "\n",
    "n_samples, n_features = A.shape\n",
    "\n",
    "# .. compute the step-size ..\n",
    "L = cp.utils.get_lipschitz(A, 'logloss')\n",
    "f = cp.utils.LogLoss(A, b)\n",
    "\n",
    "n_samples, n_features = A.shape\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "A = A.toarray() * (100 * (np.random.rand(n_features) - 0.5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([3.04969545e+04, 4.40175347e+06, 1.60849913e+06, 7.38267638e+05,\n",
       "       1.07732831e+06, 2.57528110e+06, 7.63658562e+06, 5.29217133e+05,\n",
       "       6.91483345e+06, 2.33173981e+06, 1.07381829e+06, 2.86627457e+05,\n",
       "       2.51741308e+06, 1.73259888e+05, 1.31301859e+05, 2.48359495e+05,\n",
       "       5.74374398e+04, 1.24291519e+02, 3.88475326e+04, 1.90666593e+04,\n",
       "       4.55444264e+03, 7.44953767e+03, 1.32787567e+04, 2.01293171e+05,\n",
       "       5.53713149e+05, 5.27440868e+04, 2.98380121e+05, 1.77792067e+04,\n",
       "       0.00000000e+00, 2.89180437e+04, 2.46918222e+04, 3.62969016e+03,\n",
       "       6.31896893e+04, 2.18474108e+02, 5.68657458e+03, 1.44109054e+06,\n",
       "       2.15442622e+05, 9.98817691e+03, 1.27583560e+04, 1.27615403e+05,\n",
       "       5.81768647e+03, 1.23192523e+04, 1.27755576e+06, 7.31397124e+05,\n",
       "       4.63154984e+05, 1.82851005e+05, 1.25346730e+05, 1.91241802e+04,\n",
       "       8.09610815e+04, 2.51231679e+03, 6.06808543e+03, 2.23744177e+04,\n",
       "       6.36812625e+05, 1.03698851e+05])"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(A * A).sum(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FW(func_grad, x0, alpha, max_iter=100, tol=1e-12):\n",
    "    x_t = x0.copy()\n",
    "    trace = []\n",
    "    trace.append(func_grad(x_t)[0])\n",
    "    for it in range(max_iter):\n",
    "        f, grad = func_grad(x_t)\n",
    "        k = np.argmax(np.abs(grad))\n",
    "        s_t = np.zeros_like(x_t)  # could be made much more efficient\n",
    "        s_t[k] = alpha * np.sign(-grad[k])\n",
    "        dist = x_t - s_t\n",
    "        g_t = np.dot(grad, x_t - s_t)\n",
    "        step_size = min(g_t / (dist.dot(dist) * L), 1)\n",
    "        x_t += step_size * (s_t - x_t)\n",
    "        trace.append(func_grad(x_t)[0])\n",
    "    return x_t, np.array(trace)\n",
    "\n",
    "\n",
    "\n",
    "def FW_adaptive(\n",
    "    func_grad, x0, alpha, max_iter=100, ratio_increase=2,\n",
    "    ratio_decrease=0.9, tol=1e-12):\n",
    "    x_t = x0.copy()\n",
    "    trace = []\n",
    "    L_t = L\n",
    "    trace.append(func_grad(x_t)[0])\n",
    "    for it in range(max_iter):\n",
    "        f, grad = func_grad(x_t)\n",
    "        k = np.argmax(np.abs(grad))\n",
    "        s_t = np.zeros_like(x_t)  # could be made much more efficient\n",
    "        s_t[k] = alpha * np.sign(-grad[k])\n",
    "        dist = x_t - s_t\n",
    "        g_t = np.dot(grad, x_t - s_t)\n",
    "        if g_t < tol:\n",
    "            break\n",
    "        d_t = s_t - x_t\n",
    "        while True:\n",
    "            step_size = min(g_t / (dist.dot(dist) * L_t), 1)\n",
    "            rhs = f - step_size * g_t + 0.5 * (step_size**2) * L_t * d_t.dot(d_t)\n",
    "            if func_grad(x_t + step_size * d_t)[0] <= rhs:\n",
    "                L_t *= ratio_decrease\n",
    "                break\n",
    "            else:\n",
    "                L_t *= ratio_increase\n",
    "        x_t += step_size * d_t\n",
    "        trace.append(func_grad(x_t)[0])\n",
    "    return x_t, np.array(trace)\n",
    "\n",
    "# affine invariant version\n",
    "def FW_adaptive_affinv(\n",
    "    func_grad, x0, alpha, max_iter=100, ratio_increase=2,\n",
    "    ratio_decrease=0.9, tol=1e-12):\n",
    "    x_t = x0.copy()\n",
    "    trace = []\n",
    "    C_t = L * alpha\n",
    "    trace.append(func_grad(x_t)[0])\n",
    "    for it in range(max_iter):\n",
    "        f, grad = func_grad(x_t)\n",
    "        k = np.argmax(np.abs(grad))\n",
    "        s_t = np.zeros_like(x_t)  # could be made much more efficient\n",
    "        s_t[k] = alpha * np.sign(-grad[k])\n",
    "        dist = x_t - s_t\n",
    "        g_t = np.dot(grad, x_t - s_t)\n",
    "        if g_t < tol:\n",
    "            break\n",
    "        d_t = s_t - x_t\n",
    "        while True:\n",
    "            step_size = min(g_t / C_t, 1)\n",
    "            rhs = f - step_size * g_t + 0.5 * (step_size**2) * C_t\n",
    "            if func_grad(x_t + step_size * d_t)[0] <= rhs:\n",
    "                C_t *= ratio_decrease\n",
    "                break\n",
    "            else:\n",
    "                C_t *= ratio_increase\n",
    "        x_t += step_size * d_t\n",
    "        trace.append(func_grad(x_t)[0])\n",
    "    return x_t, np.array(trace)\n",
    "\n",
    "def AdaptiveAFW(\n",
    "    func_grad, x0, alpha, max_iter=100, ratio_increase=2,\n",
    "    ratio_decrease=0.9, tol=1e-12):\n",
    "    x_t = x0.copy()\n",
    "    trace = []\n",
    "    L_t = L\n",
    "    active_set = []\n",
    "    trace.append(func_grad(x_t)[0])\n",
    "    for it in range(max_iter):\n",
    "        f, grad = func_grad(x_t)\n",
    "        k = np.argmax(np.abs(grad))\n",
    "        s_t = np.zeros_like(x_t)  # could be made much more efficient\n",
    "        s_t[k] = alpha * np.sign(-grad[k])\n",
    "        v_idx = np.argmax([grad.dot(e_t) for e_t in active_set])\n",
    "        v_t = active_set[v_idx]\n",
    "        d_fw = s_t - x_t\n",
    "        d_a = x_t - v_t\n",
    "        g_t = np.dot(grad, x_t - s_t)\n",
    "        if g_t < tol:\n",
    "            break\n",
    "\n",
    "        if (-grad.dot(d_fw)):  # FW step\n",
    "            d_t = d_fw\n",
    "            gamma_max = 1\n",
    "        else:\n",
    "            d_t = d_a\n",
    "            gamma_max = \n",
    "        while True:\n",
    "            step_size = min(g_t / (dist.dot(dist) * L_t), 1)\n",
    "            rhs = f - step_size * g_t + 0.5 * (step_size**2) * L_t * d_t.dot(d_t)\n",
    "            if func_grad(x_t + step_size * d_t)[0] <= rhs:\n",
    "                L_t *= ratio_decrease\n",
    "                break\n",
    "            else:\n",
    "                L_t *= ratio_increase\n",
    "        x_t += step_size * d_t\n",
    "\n",
    "        \n",
    "        active_set.append(s_t)\n",
    "\n",
    "        \n",
    "        trace.append(func_grad(x_t)[0])\n",
    "    return x_t, np.array(trace)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "max_iter=10000\n",
    "x_t, trace = FW(f.func_grad, np.zeros(n_features), 1., max_iter=max_iter)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "x_t_adaptive, trace_adaptive = FW_adaptive(\n",
    "    f.func_grad, np.zeros(n_features), 1., max_iter=max_iter)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_t_adaptive_ai, trace_adaptive_ai = FW_adaptive_affinv(\n",
    "    f.func_grad, np.zeros(n_features), 1., max_iter=max_iter)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f211ea5ba90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "matplotlib.rcParams['font.size'] = '20'\n",
    "\n",
    "fmin = min(np.min(trace), np.min(trace_adaptive))\n",
    "\n",
    "plt.plot(trace - fmin, marker='h', markersize=10, markevery=500, \n",
    "         label='FW')\n",
    "plt.plot(trace_adaptive - fmin,marker='^', markersize=10, markevery=500,\n",
    "         label='adaptive FW')\n",
    "# plt.plot(trace_adaptive_ai - fmin,marker='o', markersize=10, markevery=500,  label='FW adaptive backtracking, affine invariant')\n",
    "plt.yscale('log')\n",
    "plt.ylabel('function suboptimality', fontweight='light')\n",
    "plt.xlabel('number of iterations', fontweight='light')\n",
    "plt.grid()\n",
    "plt.legend()\n",
    "plt.ylim(ymin=1e-8)\n",
    "plt.savefig('../figures/fig1.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.69314718, 0.6922463 , 0.69139535, ..., 0.67178651, 0.6717865 ,\n",
       "       0.6717865 ])"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trace"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.69314718, 0.6922463 , 0.69130187, ..., 0.67174534, 0.67174534,\n",
       "       0.67174534])"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trace_adaptive"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(11621, 54)"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/benchmarks.py <==
import numpy as np
import copt as cp
from scipy import sparse
from tqdm import tqdm
import sys
from datetime import datetime

dataset = sys.argv[1]
method = sys.argv[2]
print('Dataset', dataset)
print('Method', method)

if dataset == 'madelon':
    from sklearn import datasets
    A, b = datasets.load_svmlight_file('madelon')
    b += 1
    b /= 2
    alpha=1
elif dataset == 'news20':
    from sklearn import datasets
    A, b = datasets.load_svmlight_file('news20.binary')
    b += 1
    b /= 2
    max_iter=5000
elif dataset == 'rcv1':
    A, b = cp.datasets.load_rcv1()
    alpha = 10 * A.shape[1]
    max_iter = 5000
else:
    raise ValueError

n_samples, n_features = A.shape
print('samples', n_samples)
print('features', n_features)

# .. compute the step-size ..
L = cp.utils.get_lipschitz(A, 'logloss', 1./n_samples)
print('Lipschitz', L)
f = cp.utils.LogLoss(A, b,  1./n_samples)


if method == 'FW':
    max_iter = {'madelon': 200000, 'rcv1': 2000}[dataset]
    print('FW')
    trace_FW = []
    trace_FW_time = []
    counter = 0
    start = datetime.now()
    def callback(x):
        global counter
        if counter % 100 == 0:
            fx = f(x)
            trace_FW.append(fx)
            trace_FW_time.append((datetime.now() - start).total_seconds())
            if counter % 1000 == 0:
                np.save('FW_%s.npy' % dataset, trace_FW)
                np.save('FW_%s_time.npy' % dataset, trace_FW_time)
        counter += 1
    x0 = sparse.dok_matrix((n_features, 1))
    sol = cp.frank_wolfe.minimize_FW_L1(f.func_grad, x0, alpha, callback=callback,
        max_iter=max_iter, tol=0, ls_strategy='Lipschitz', L_t = L)
    sparsity = np.mean(np.abs(sol) < 1e-10)
    print('Sparsity', sparsity)
elif method == 'LSFW':
    print('LSFW')
    max_iter = {'madelon': 200000, 'rcv1': 2000}[dataset]
    trace_FW = []
    trace_FW_time = []
    counter = 0
    start = datetime.now()
    def callback(x):
        global counter
        if counter % 100 == 0:
            fx = f(x)
            trace_FW.append(fx)
            trace_FW_time.append((datetime.now() - start).total_seconds())
        if counter % 100 == 0:
            np.save('LSFW_%s.npy' % dataset, trace_FW)
            np.save('LSFW_%s_time.npy' % dataset, trace_FW_time)
        counter += 1

    x0 = sparse.dok_matrix((n_features, 1))
    sol = cp.frank_wolfe.minimize_FW_L1(f.func_grad, x0, alpha, callback=callback,
        max_iter=max_iter, tol=0, ls_strategy='approx_ls', L_t = L)
    sparsity = np.mean(np.abs(sol) < 1e-10)
    print('Sparsity', sparsity)

elif method == 'AdaptiveFW':
    print('AdaptiveFW')
    max_iter = {'madelon': 1600000, 'rcv1': 40000}[dataset]
    trace_FW = []
    trace_FW_time = []
    counter = 0
    start = datetime.now()
    def callback(x):
        global counter
        if counter % 100 == 0:
            fx = f(x)
            trace_FW.append(fx)
            trace_FW_time.append((datetime.now() - start).total_seconds())
            np.save('AdaptiveFW_%s.npy' % dataset, trace_FW)
            np.save('AdaptiveFW_%s_time.npy' % dataset, trace_FW_time)
        counter += 1

    x0 = sparse.dok_matrix((n_features, 1))
    sol = cp.frank_wolfe.minimize_FW_L1(f.func_grad, x0, alpha, callback=callback,
        max_iter=max_iter, tol=0, ls_strategy='adaptive', L_t = L)
    sparsity = np.mean(np.abs(sol) < 1e-10)
    print('Sparsity', sparsity)

elif method == 'AdaptiveAFW':
    print('AdaptiveAFW')
    max_iter = {'madelon': 10000, 'rcv1': 40000}[dataset]
    trace_FW = []
    trace_FW_time = []
    counter = 0
    start = datetime.now()
    def callback(x):
        global counter
        if counter % 100 == 0:
            fx = f(x)
            trace_FW.append(fx)
            trace_FW_time.append((datetime.now() - start).total_seconds())
            np.save('AdaptiveAFW_%s.npy' % dataset, trace_FW)
            np.save('AdaptiveAFW_%s_time.npy' % dataset, trace_FW_time)
        counter += 1

    x0 = sparse.dok_matrix((n_features, 1))
    sol = cp.frank_wolfe.minimize_AFW_L1(f.func_grad, x0, alpha, callback=callback,
        max_iter=max_iter, tol=0, L_t = L)
    sparsity = np.mean(np.abs(sol) < 1e-10)
    print('Sparsity', sparsity)
elif method == 'AdaptivePFW':
    print('AdaptivePFW')
    max_iter = {'madelon': 1000000, 'rcv1': 40000}[dataset]
    trace_FW = []
    trace_FW_time = []
    counter = 0
    start = datetime.now()
    def callback(x):
        global counter
        if counter % 100 == 0:
            fx = f(x)
            trace_FW.append(fx)
            trace_FW_time.append((datetime.now() - start).total_seconds())
            # if counter % 1000 == 0:
            #     np.save('AdaptivePFW_%s.npy' % dataset, trace_FW)
            #     np.save('AdaptivePFW_%s_time.npy' % dataset, trace_FW_time)
        counter += 1

    # x0 = np.zeros(n_features)
    x0 = sparse.dok_matrix((n_features, 1))

    sol = cp.frank_wolfe.minimize_PFW_L1(f.func_grad, x0, alpha, callback=callback,
        max_iter=max_iter, tol=0, L_t = L)
    sparsity = np.mean(np.abs(sol) < 1e-10)
    print('Sparsity', sparsity)

elif method == 'QuasiFW':
    print('QuasiFW')
    max_iter = {'madelon': 400000, 'rcv1': 40000}[dataset]
    trace_FW = []
    trace_FW_time = []
    counter = 0
    start = datetime.now()
    def callback(x):
        global counter
        if counter % 100 == 0:
            fx = f(x)
            trace_FW.append(fx)
            trace_FW_time.append((datetime.now() - start).total_seconds())
            # print(trace_FW)
        # if counter % 100 == 0:
            np.save('PrecondFW_%s.npy' % dataset, trace_FW)
            np.save('PrecondFW_%s_time.npy' % dataset, trace_FW_time)
        counter += 1

    x0 = sparse.dok_matrix((n_features, 1))
    sol = cp.frank_wolfe.minimize_FW_L1_precond(f.func_grad, x0, alpha, callback=callback,
        max_iter=max_iter, tol=0, ls_strategy='adaptive', L_t = L)
    sparsity = np.mean(np.abs(sol) < 1e-10)
    print('Sparsity', sparsity)

else:
    raise ValueError
# print('AFW')
# x_t_adaptive, trace_adaptive = FW_adaptive(
#     f.func_grad, np.zeros(n_features), 1., max_iter=max_iter, tol=-1)
# np.save('AFW_%s.npy' % dataset, trace_adaptive)
#
# print('AAFW')
# x_t_adaptive_away, trace_adaptive_away = AdaptiveAFW(
#     f.func_grad, np.zeros(n_features), 1., max_iter=max_iter, tol=-1)
# np.save('AAFW_%s.npy' % dataset, trace_adaptive)
#
# np.mean(np.abs(x_t_adaptive_away) < 1e-6)


==> code/fw2.py <==
import numpy as np
from numba import njit
from scipy import sparse, optimize
from tqdm import trange
from scipy.sparse import linalg as splinalg
from sklearn.utils.extmath import safe_sparse_dot

from copt import utils


def minimize_BFW(
        f_grad, lmo, x0, L=None, max_iter=1000, tol=1e-12,
        backtracking=True, callback=None, verbose=0):
    """Frank-Wolfe algorithm
    """
    x0 = sparse.csr_matrix(x0).T
    if tol < 0:
        raise ValueError('Tol must be non-negative')
    x_t = x0.copy()
    if callback is not None:
        callback(x_t)
    pbar = trange(max_iter, disable=(verbose == 0))
    f_t, grad = f_grad(x_t)
    if L is None:
        L_t = utils.init_lipschitz(f_grad, x0)
    else:
        L_t = L
    for it in pbar:
        s_t = lmo(-grad)
        d_t = s_t - x_t

        g_t = - safe_sparse_dot(d_t.T, grad)
        if sparse.issparse(g_t):
            g_t = g_t[0, 0]
        else:
            g_t = g_t[0]
        if g_t <= tol:
            break
        d2_t = splinalg.norm(d_t) ** 2
        if backtracking:
            ratio_decrease = 0.999
            ratio_increase = 2
            for i in range(max_iter):
                step_size = min(g_t / (d2_t * L_t), 1)
                rhs = f_t - 0.5 * step_size * g_t  # + 0.5 * (step_size**2) * L_t * d2_t
                f_next, grad_next = f_grad(x_t + step_size * d_t)
                if f_next <= rhs + 1e-6:
                    if i == 0:
                        L_t *= ratio_decrease
                    break
                else:
                    L_t *= ratio_increase
        else:
            step_size = min(g_t / (d2_t * L_t), 1)
            f_next, grad_next = f_grad(x_t + step_size * d_t)
        x_t += step_size * d_t
        pbar.set_postfix(tol=g_t, iter=it, L_t=L_t)

        f_t,  grad = f_next, grad_next
        if callback is not None:
            callback(x_t)
    pbar.close()
    x_final = x_t.toarray().ravel()
    return optimize.OptimizeResult(x=x_final, nit=it, certificate=g_t)


@njit
def max_active(grad, active_set, n_features, include_zero=True):
    # find the index that most correlates with the gradient
    max_grad_active = - np.inf
    max_grad_active_idx = -1
    for j in range(n_features):
        if active_set[j] > 0:
            if grad[j] > max_grad_active:
                max_grad_active = grad[j]
                max_grad_active_idx = j
    for j in range(n_features, 2 * n_features):
        if active_set[j] > 0:
            if - grad[j % n_features] > max_grad_active:
                max_grad_active = - grad[j % n_features]
                max_grad_active_idx = j
    if include_zero:
        if max_grad_active < 0 and active_set[2 * n_features]:
            max_grad_active = 0.
            max_grad_active_idx = 2 * n_features
    return max_grad_active, max_grad_active_idx


def minimize_PFW_L1(
        f_grad, alpha, n_features, L=None, max_iter=1000,
        tol=1e-12, backtracking=True, callback=None, verbose=0):
    """Pairwise FW on the L1 ball

.. warning::
    This feature is experimental, API is likely to change.

    """

    x_t = np.zeros(n_features)
    if L is None:
        L_t = utils.init_lipschitz(f_grad, x_t)
    else:
        L_t = L
    if callback is not None:
        callback(x_t)

    active_set = np.zeros(2 * n_features + 1)
    active_set[2 * n_features] = 1.
    all_Lt = []
    num_bad_steps = 0

    # do a first FW step to
    f_t, grad = f_grad(x_t)

    if callback is not None:
        callback(x_t)

    pbar = trange(max_iter, disable=(verbose == 0))
    for it in pbar:
        # FW oracle
        idx_oracle = np.argmax(np.abs(grad))
        if grad[idx_oracle] > 0:
            idx_oracle += n_features
        mag_oracle = alpha * np.sign(-grad[idx_oracle % n_features])

        # Away Oracle
        max_grad_active, idx_oracle_away = max_active(
            grad, active_set, n_features, include_zero=False)

        mag_away = alpha * np.sign(float(n_features - idx_oracle_away))

        is_away_zero = False
        if idx_oracle_away < 0 or active_set[2 * n_features] > 0 and grad[idx_oracle_away % n_features] * mag_away < 0:
            is_away_zero = True
            mag_away = 0.
            gamma_max = active_set[2 * n_features]
        else:
            assert grad[idx_oracle_away % n_features] * mag_away > grad.dot(x_t) - 1e-3
            gamma_max = active_set[idx_oracle_away]

        if gamma_max <= 0:
            raise ValueError

        g_t = grad[idx_oracle_away % n_features] * mag_away - \
              grad[idx_oracle % n_features] * mag_oracle
        if g_t <= tol:
            break

        d2_t = 2 * (alpha ** 2)
        if backtracking:
            # because of the specific form of the update
            # we can achieve some extra efficiency this way
            for i in range(100):
                x_next = x_t.copy()
                step_size = min(g_t / (d2_t * L_t), gamma_max)

                x_next[idx_oracle % n_features] += step_size * mag_oracle
                x_next[idx_oracle_away % n_features] -= step_size * mag_away
                f_next, grad_next = f_grad(x_next)
                if step_size < 1e-7:
                    break
                elif f_next - f_t <= - g_t*step_size + 0.5 * (step_size **2) * L_t * d2_t:
                    # if i == 0:
                    #     L_t *= 0.999
                    break
                else:
                    L_t *= 2
            # import pdb; pdb.set_trace()
        else:
            x_next = x_t.copy()
            step_size = min(g_t / (d2_t * L_t), gamma_max)
            x_next[idx_oracle % n_features] = x_t[idx_oracle % n_features] + step_size * mag_oracle
            x_next[idx_oracle_away % n_features] = x_t[idx_oracle_away % n_features] - step_size * mag_away
            f_next, grad_next = f_grad(x_next)

        if L_t >= 1e10:
            raise ValueError
        # was it a drop step?
        # x_t[idx_oracle] += step_size * mag_oracle
        x_t = x_next
        active_set[idx_oracle] += step_size
        if is_away_zero:
            active_set[2 * n_features] -= step_size
        else:
            active_set[idx_oracle_away] -= step_size
        if active_set[idx_oracle_away] < 0:
            raise ValueError
        if active_set[idx_oracle] > 1:
            raise ValueError

        f_t, grad = f_next, grad_next

        if gamma_max < 1 and step_size == gamma_max:
            num_bad_steps += 1

        if it % 100 == 0:
            all_Lt.append(L_t)
        pbar.set_postfix(
            tol=g_t, gmax=gamma_max, gamma=step_size,
            L_t_mean=np.mean(all_Lt), L_t=L_t,
            bad_steps_quot=(num_bad_steps) / (it+1))

        if callback is not None:
            callback(x_t)
    pbar.close()
    return optimize.OptimizeResult(
        x=x_t, nit=it, certificate=g_t)


==> code/illustration.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "xx = np.linspace(0, 2.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "yy =  2.7 * exp(-0.8*xx-0.2) +0.2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fc954d1c0f0>]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fc97c5a7c50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(xx, yy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.410573033310551"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "yy[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.8374615061559636"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2 * exp(-0.8*0-0.2) +0.2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "1.83 - 1.30997 * (x) + 0.5* (x) * (x)}"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/misc.py <==
import numpy as np
from numba import njit
from scipy import sparse, optimize
from tqdm import trange
from scipy.sparse import linalg as splinalg
from scipy.stats import hmean

# do line search by bysection
def approx_ls(f_t, f_grad, x_t, d_t, g_t, L_t,
        gamma_max=1, ratio_increase=2., ratio_decrease=0.99,
        max_iter=100):
    # approximate line search
    def obj(gamma):
        f_next, grad = f_grad(x_t + gamma * d_t)
        grad_gamma = d_t.T.dot(grad)
        return f_next, grad_gamma
    lbracket = 0
    grad_lbracket = obj(lbracket)[1]
    rbracket = gamma_max
    grad_rbracket = obj(rbracket)[1]
    for _ in range(max_iter):
        assert grad_lbracket * grad_rbracket <= 0
        c = (lbracket + rbracket) / 2.
        fc, grad_c = obj(c)
        if grad_c * grad_lbracket >= 0:
            lbracket = c
            grad_lbracket = grad_c
        else:
            rbracket = c
            grad_rbracket = grad_c
        if fc < f_t:
            break
    out = (lbracket + rbracket) / 2.
    return out

def approx_ls_trace(f_t, f_grad, x_t, d_t, g_t, L_t,
        gamma_max=1, ratio_increase=2., ratio_decrease=0.99,
        max_iter=100):
    # approximate line search
    def obj(gamma):
        f_next, grad = f_grad(x_t + gamma * d_t.reshape(x_t.shape))
        grad_gamma = grad.multiply(d_t).sum()
        return f_next, grad_gamma, grad_gamma
    lbracket = 0
    grad_lbracket = obj(lbracket)[1]
    rbracket = gamma_max
    grad_rbracket = obj(rbracket)[1]
    for _ in range(max_iter):
        assert grad_lbracket * grad_rbracket <= 0
        c = (lbracket + rbracket) / 2.
        fc, grad_c, grad_gamma = obj(c)
        if grad_c * grad_lbracket >= 0:
            lbracket = c
            grad_lbracket = grad_c
        else:
            rbracket = c
            grad_rbracket = grad_c
        if fc < f_t:
            break
    if fc < f_t + 0.01 * c * grad_gamma:
        return c
    out = (lbracket + rbracket) / 2.
    return out



def approx_ls_armijo(f_t, f_grad, x_t, d_t, g_t, L_t,
        gamma_max=1, ratio_increase=2., ratio_decrease=0.99,
        max_iter=100):
    # approximate line search
    def obj(gamma):
        f_next, grad = f_grad(x_t + gamma * d_t)
        grad_gamma = d_t.T.dot(grad)
        return f_next, grad_gamma, grad

    lbracket = 0
    grad_lbracket = obj(lbracket)[1]
    rbracket = gamma_max
    grad_rbracket = obj(rbracket)[1]
    for _ in range(max_iter):
        assert grad_lbracket * grad_rbracket <= 0
        c = (lbracket + rbracket) / 2.
        fc, grad_c, grad_f = obj(c)
        if grad_c * grad_lbracket >= 0:
            lbracket = c
            grad_lbracket = grad_c
        else:
            rbracket = c
            grad_rbracket = grad_c
        if fc < f_t + 0.1 * c * d_t.dot(grad_f):
            break
    return c




def minimize_FW_trace(A, x0, alpha, L_t=1, max_iter=100, tol=1e-12,
          ls_strategy='adaptive', callback=None):
    x_t = x0.copy()
    P = A.copy()
    P.data[:] = 1.
    if callback is not None:
        callback(x_t)
    pbar = trange(max_iter)
    LS_EPS = np.finfo(np.float).eps
    n_features = A.shape[0] * A.shape[1]
    beta = 1. / n_features

    def f_grad(x):
        # could use the Huber loss
        tmp = A - P.multiply(x)
        f_t = 0.5 * tmp.multiply(tmp).mean()
        # if hasattr(x, 'multiply'):
        #       f_t += 0.5 * beta * (x.multiply(x)).sum()
        # else:
        #     f_t += 0.5 * beta * (x * x).sum()
        grad = - tmp / n_features
        return f_t, grad

    f_t, grad = f_grad(x_t)

    for it in pbar:

        u, s, vt = splinalg.svds(-grad, k=1, maxiter=1000)
        s_t = alpha * u.dot(vt)

        d_t = s_t - x_t
        g_t = - grad.multiply(d_t).sum()
        if g_t <= tol:
            break
        if ls_strategy == 'adaptive':
            d2_t = (d_t * d_t).sum()
            for i in range(100):
                step_size = min(g_t / (d2_t * L_t), 1.)
                rhs = f_t - step_size * g_t + 0.5 * (step_size ** 2) * L_t * d2_t
                f_next, grad_next = f_grad(x_t + step_size * d_t)
                if (f_next - f_t) / step_size <= -(g_t - 0.5 * step_size * L_t * d2_t) + LS_EPS / step_size:
                    if i == 0:
                        L_t *= 0.999
                    break
                else:
                    L_t *= 2.
        elif ls_strategy == 'Lipschitz':
            d2_t = (d_t * d_t).sum()
            step_size = min(g_t / (d2_t * L_t), 1)
            f_next, grad_next = f_grad(x_t + step_size * d_t)
        elif ls_strategy == 'approx_ls':
            step_size = approx_ls_trace(
                f_t, f_grad, x_t, d_t, g_t, L_t)
            f_next, grad_next = f_grad(x_t + step_size * d_t)
        else:
            raise ValueError
        x_t += step_size * d_t
        if it % 10 == 0:
            pbar.set_postfix(tol=g_t, L_t=L_t, step_size=step_size)

        f_t,  grad = f_next, grad_next
        if callback is not None:
            callback(x_t)
    pbar.close()
    return x_t





def minimize_PFW_trace(A, x0, alpha, L_t=1, max_iter=100, tol=1e-12,
          ls_strategy='adaptive', callback=None):
    x_t = x0.copy()
    P = A.copy()
    P.data[:] = 1.
    if callback is not None:
        callback(x_t)
    pbar = trange(max_iter)
    LS_EPS = np.finfo(np.float).eps
    n_features = A.shape[0] * A.shape[1]
    active_set = [np.zeros(A.shape)]
    coefs_active_set = [1.]
    L_t_mean = []

    def f_grad(x):
        tmp = A - P.multiply(x)
        f_t = 0.5 * tmp.multiply(tmp).mean()
        grad = - tmp / n_features
        return f_t, grad

    f_t, grad = f_grad(x_t)

    for it in pbar:
        # f_t, grad = f_grad(x_t)  # XXX

        u, s, vt = splinalg.svds(-grad, k=1)
        s_t = alpha * u.dot(vt)
        min_vt_st = np.inf
        idx_min_vt_st = -1
        atom_in_activeset = False
        for i in range(len(active_set)):
            tmp = s_t - active_set[i]
            tmp_norm = (tmp * tmp).max()
            if tmp_norm < min_vt_st:
                min_vt_st = tmp_norm
                idx_min_vt_st = i
        if min_vt_st < 1e-4:
            atom_in_activeset = True
            s_t = active_set[idx_min_vt_st]

        v_t = active_set[0]
        vt_loss = np.inf
        vt_idx = -1
        for i in range(len(active_set)):
            tmp_vt = active_set[i]
            tmp_vt_loss = grad.multiply(x_t - tmp_vt).sum()
            # print(tmp_vt_loss)
            if tmp_vt_loss <= vt_loss:
                v_t = tmp_vt
                vt_loss = tmp_vt_loss
                vt_idx = i
                # tmp = s_t + v_t
                # # print((tmp * tmp).mean(), len(active_set), vt_idx)
                # if vt_idx != 0:
                #     print('not zero')
                # if (tmp * tmp).max() < 1e-2:
                #     print(it, i, 'atom in active set')
        # if it > 10:
        #     1/0
        if vt_idx < 0:
            raise ValueError

        gamma_max = coefs_active_set[vt_idx]
        # print('gamma_max', gamma_max)
        d_t = s_t - v_t
        g_t = - grad.multiply(d_t).sum()

        if g_t <= tol:
            pass
            # g_t = 0.
            # break
        if ls_strategy == 'adaptive':
            d2_t = (d_t * d_t).sum()
            for i in range(100):
                step_size = min(g_t / (d2_t * L_t), gamma_max)
                f_next, grad_next = f_grad(x_t + step_size * d_t)
                if (f_next - f_t) / step_size <= -(g_t - 0.5 * step_size * L_t * d2_t) + LS_EPS / step_size:
                    if i == 0:
                        L_t *= 0.99
                    break
                else:
                    L_t *= 2.
        elif ls_strategy == 'Lipschitz':
            d2_t = (d_t * d_t).sum()
            step_size = min(g_t / (d2_t * L_t), gamma_max)
            f_next, grad_next = f_grad(x_t + step_size * d_t)
        elif ls_strategy == 'approx_ls':
            step_size = approx_ls(
                f_t, f_grad, x_t, d_t, g_t, L_t)
            f_next, grad_next = f_grad(x_t + step_size * d_t)
        else:
            raise ValueError

        x_t += step_size * d_t

        # update coefficients
        if atom_in_activeset:
            coefs_active_set[idx_min_vt_st] += step_size
        else:
            active_set.append(s_t)
            coefs_active_set.append(step_size)

        if step_size == gamma_max:
            active_set.pop(vt_idx)
            coefs_active_set.pop(vt_idx)
        else:
            coefs_active_set[vt_idx] -= step_size

        if it % 10 == 0:
            L_t_mean.append(L_t)
            pbar.set_postfix(tol=g_t, L_t=np.mean(L_t_mean), step_size=step_size, size_active=len(active_set))

        f_t,  grad = f_next, grad_next
        if callback is not None:
            callback(x_t)
    pbar.close()
    return x_t



def minimize_AFW_L1(f_grad, x0, alpha, L_t=1, max_iter=1000, tol=1e-12,
          ls_strategy='adaptive', callback=None):
    x_t = np.zeros(x0.size)
    L0 = L_t
    if callback is not None:
        callback(x_t)

    n_features = x0.shape[0]
    active_set = np.zeros(2 * n_features + 1, dtype=np.bool)
    active_set[2 * n_features] = True
    # active_set_weights = np.zeros(2 * n_features + 1, dtype=np.float)
    # active_set_weights[-1] = 1.
    LS_EPS = np.finfo(np.float).eps
    weight_zero = 1.
    all_Lt = []

    pbar = trange(max_iter)
    f_t, grad = f_grad(x_t)
    for it in pbar:
        # f_t, grad = f_grad(x_t)
        idx_oracle = np.argmax(np.abs(grad))
        if grad[idx_oracle] > 0:
            idx_oracle += n_features
        mag_oracle = alpha * np.sign(-grad[idx_oracle % n_features])

        max_grad_active, max_grad_active_idx = max_active(
            grad, active_set, n_features)

        mag_away = alpha * np.sign(float(n_features - max_grad_active_idx))

        # if 
        # is_away_zero = (max_grad_active_idx == 2 * n_features)
        # if is_away_zero:
        #     gamma_max = weight_zero
        # else:
        #     gamma_max = np.abs(x_t[max_grad_active_idx % n_features]) / alpha
        # assert gamma_max > 0

        x_grad = grad.dot(x_t)
        gt_fw = - mag_oracle * grad[idx_oracle % n_features] + x_grad
        gt_a = - x_grad + mag_away * grad[max_grad_active_idx % n_features]

        assert gt_fw >= 0

        if gt_fw >= gt_a:
            # FW step
            d_t = - x_t.copy()
            d_t[idx_oracle % n_features] += mag_oracle
            gamma_max = 1.
            g_t = gt_fw
        else:
            # away step
            d_t = x_t.copy()
            d_t[max_grad_active_idx % n_features] -= mag_away
            alpha_v = np.abs(x_t[max_grad_active_idx % n_features]) / alpha
            gamma_max = alpha_v / (1. - alpha_v)
            g_t = gt_a

        if g_t <= tol:
            break

        d2_t = d_t.dot(d_t)

        if ls_strategy == 'adaptive':
            for i in range(100):
                step_size = min(g_t / (d2_t * L_t), gamma_max)
                rhs = - step_size * g_t + 0.5 * (step_size ** 2) * L_t * d2_t
                rhs2 = - step_size * (g_t - 0.5 * step_size * L_t * d2_t)

                x_next = x_t + step_size * d_t 
                # x_next[idx_oracle % n_features] = x_t[idx_oracle % n_features] + step_size * mag_oracle
                # if not is_away_zero:
                #     x_next[max_grad_active_idx % n_features] = x_t[max_grad_active_idx % n_features] - step_size * mag_away
                f_next, grad_next = f_grad(x_next)
                if step_size < 1e-7:
                    break
                elif (f_next - f_t)/step_size <= -(g_t - 0.5 * step_size * L_t * d2_t) + LS_EPS/step_size:
                    if i == 0:
                        L_t *= 0.999
                    break
                else:
                    # if L_t > 2 * L0:
                    #     raise ValueError
                    L_t *= 2
                    # print(i, L_t, f_next, rhs)
            # else:
            #     step_size = min(g_t / (d2_t * L_t), gamma_max)
            #     rhs = f_t - step_size * g_t + 0.5 * (step_size ** 2) * L_t * d2_t
            #     x_next[idx_oracle % n_features] = x_t[idx_oracle % n_features] + step_size * mag_oracle
            #     if not is_away_zero:
            #         x_next[max_grad_active_idx % n_features] = x_t[max_grad_active_idx % n_features] - step_size * mag_away
            #     f_next, grad_next = f_grad(x_next)
        elif ls_strategy == 'Lipschitz':
            step_size = min(g_t / (d2_t * L_t), gamma_max)
            x_next = x_t + step_size * d_t
            f_next, grad_next = f_grad(x_next)
        else:
            raise ValueError(ls_strategy)

        if L_t >= 1e10:
            raise ValueError
        # was it a drop step?
        # x_t[idx_oracle] += step_size * mag_oracle
        x_t = x_next
        active_set[idx_oracle] = (x_t[idx_oracle % n_features] != 0)

        active_set[max_grad_active_idx] = (x_t[max_grad_active_idx % n_features] != 0)

        f_t, grad = f_next, grad_next

        # x_t += step_size * d_t
        all_Lt.append(L_t)
        if it % 100 == 0:
            pbar.set_postfix(
                tol=g_t, Lipschitz=L0, gmax=gamma_max, gamma=step_size, d2t=d2_t,
                L_t_mean=np.mean(all_Lt), L_t=L_t, L_t_harm=hmean(all_Lt))

        # if it > int(3e+06):
        #     import ipdb;
        #     ipdb.set_trace()

        if callback is not None:
            callback(x_t)
    pbar.close()
    return x_t




def beck_backtrack(
        f_t, f_grad, x_t, d_t, g_t, L_t,
        gamma_max=1, ratio_increase=2., ratio_decrease=0.999,
        max_iter=100):
    d2_t = d_t.T.dot(d_t)
    for i in range(max_iter):
        step_size = min(g_t / (d2_t * L_t), gamma_max)
        rhs = f_t - 0.5 * step_size * g_t
        f_next, grad_next = f_grad(x_t + step_size * d_t)
        if f_next <= rhs:
            if i == 0:
                L_t *= ratio_decrease
            break
    else:
        L_t *= ratio_increase
    return step_size, L_t, f_next, grad_next



def minimize_BFW_L1(f_grad, x0, alpha, L_t=1, max_iter=1000, tol=1e-12,
          ls_strategy='adaptive', callback=None, verbose=0):
    if tol < 0:
        raise ValueError('Tol must be non-negative')
    x_t = x0.copy()
    if callback is not None:
        callback(x_t)
    pbar = trange(max_iter, disable=(verbose == 0))
    f_t, grad = f_grad(x_t)
    L_average = 0.
    for it in pbar:
        idx_oracle = np.argmax(np.abs(grad))
        mag_oracle = alpha * np.sign(-grad[idx_oracle])
        d_t = - x_t.copy()
        d_t[idx_oracle] += mag_oracle
        g_t = - d_t.T.dot(grad)
        if g_t <= tol:
            break
        if ls_strategy == 'adaptive':
            step_size, L_t, f_next, grad_next = beck_backtrack(
                f_t, f_grad, x_t, d_t, g_t, L_t)
        elif ls_strategy == 'Lipschitz':
            d2_t = d_t.dot(d_t)
            step_size = min(g_t / (d2_t * L_t), 1)
            f_next, grad_next = f_grad(x_t + step_size * d_t)
        x_t += step_size * d_t
        if it % 10 == 0:
            pbar.set_postfix(tol=g_t, iter=it, step_size=step_size, L_t=L_t, L_average=L_average)

        f_t,  grad = f_next, grad_next
        L_average = L_t / (it + 1) + (it/(it+1)) * L_average
        if callback is not None:
            callback(x_t)
    pbar.close()
    return optimize.OptimizeResult(x=x_t)


==> code/movielens.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n",
      "(6041, 3707)\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "\n",
    "from spotlight.cross_validation import random_train_test_split\n",
    "from spotlight.datasets.movielens import get_movielens_dataset\n",
    "from spotlight.evaluation import rmse_score\n",
    "from spotlight.factorization.explicit import ExplicitFactorizationModel\n",
    "import numpy as np\n",
    "from scipy import linalg, sparse\n",
    "import copt as cp\n",
    "\n",
    "dataset = get_movielens_dataset(variant='1M')\n",
    "dataset = dataset\n",
    "\n",
    "A = dataset.tocsr()#[:100, :10]\n",
    "print(A.shape)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(697641, 47236)\n"
     ]
    }
   ],
   "source": [
    "import copt as cp\n",
    "X, y = cp.datasets.load_rcv1()\n",
    "print(X.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([   1,    2,    3, ..., 3043, 3047, 3413], dtype=int32)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "B = A.tocoo()\n",
    "B.row\n",
    "B.col"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 6040\n",
      "2 6040\n",
      "3 6040\n",
      "5 6040\n",
      "5 6040\n",
      "6 6040\n",
      "8 6040\n",
      "9 6040\n",
      "10 6040\n",
      "10 6040\n",
      "10 6040\n",
      "10 6040\n",
      "11 6040\n",
      "11 6040\n",
      "13 6040\n",
      "15 6040\n",
      "15 6040\n",
      "16 6040\n",
      "17 6040\n",
      "17 6040\n",
      "18 6040\n",
      "18 6040\n",
      "18 6040\n",
      "19 6040\n",
      "19 6040\n",
      "20 6040\n",
      "22 6040\n",
      "22 6040\n",
      "22 6040\n",
      "23 6040\n",
      "23 6040\n",
      "23 6040\n",
      "24 6040\n",
      "25 6040\n",
      "26 6040\n",
      "26 6040\n",
      "26 6040\n",
      "26 6040\n",
      "27 6040\n",
      "28 6040\n",
      "29 6040\n",
      "31 6040\n",
      "31 6040\n",
      "33 6040\n",
      "33 6040\n",
      "33 6040\n",
      "33 6040\n",
      "34 6040\n",
      "34 6040\n",
      "35 6040\n",
      "35 6040\n",
      "36 6040\n",
      "36 6040\n",
      "36 6040\n",
      "37 6040\n",
      "38 6040\n",
      "40 6040\n",
      "41 6040\n",
      "42 6040\n",
      "42 6040\n",
      "44 6040\n",
      "44 6040\n",
      "45 6040\n",
      "45 6040\n",
      "45 6040\n",
      "47 6040\n",
      "48 6040\n",
      "48 6040\n",
      "48 6040\n",
      "48 6040\n",
      "48 6040\n",
      "48 6040\n",
      "49 6040\n",
      "52 6040\n",
      "53 6040\n",
      "53 6040\n",
      "53 6040\n",
      "53 6040\n",
      "53 6040\n",
      "53 6040\n",
      "53 6040\n",
      "54 6040\n",
      "57 6040\n",
      "58 6040\n",
      "58 6040\n",
      "58 6040\n",
      "58 6040\n",
      "59 6040\n",
      "59 6040\n",
      "59 6040\n",
      "61 6040\n",
      "62 6040\n",
      "62 6040\n",
      "62 6040\n",
      "62 6040\n",
      "62 6040\n",
      "63 6040\n",
      "65 6040\n",
      "67 6040\n",
      "68 6040\n",
      "70 6040\n",
      "72 6040\n",
      "73 6040\n",
      "73 6040\n",
      "74 6040\n",
      "75 6040\n",
      "76 6040\n",
      "77 6040\n",
      "78 6040\n",
      "80 6040\n",
      "81 6040\n",
      "82 6040\n",
      "83 6040\n",
      "85 6040\n",
      "87 6040\n",
      "90 6040\n",
      "90 6040\n",
      "90 6040\n",
      "92 6040\n",
      "92 6040\n",
      "92 6040\n",
      "92 6040\n",
      "93 6040\n",
      "93 6040\n",
      "93 6040\n",
      "95 6040\n",
      "96 6040\n",
      "97 6040\n",
      "99 6040\n",
      "100 6040\n",
      "101 6040\n",
      "102 6040\n",
      "102 6040\n",
      "103 6040\n",
      "105 6040\n",
      "107 6040\n",
      "107 6040\n",
      "109 6040\n",
      "110 6040\n",
      "112 6040\n",
      "113 6040\n",
      "114 6040\n",
      "116 6040\n",
      "117 6040\n",
      "117 6040\n",
      "117 6040\n",
      "117 6040\n",
      "117 6040\n",
      "118 6040\n",
      "118 6040\n",
      "119 6040\n",
      "120 6040\n",
      "121 6040\n",
      "123 6040\n",
      "123 6040\n",
      "123 6040\n",
      "123 6040\n",
      "123 6040\n",
      "123 6040\n",
      "124 6040\n",
      "126 6040\n",
      "127 6040\n",
      "128 6040\n",
      "129 6040\n",
      "130 6040\n",
      "130 6040\n",
      "131 6040\n",
      "131 6040\n",
      "131 6040\n",
      "133 6040\n",
      "133 6040\n",
      "134 6040\n",
      "134 6040\n",
      "135 6040\n",
      "136 6040\n",
      "136 6040\n",
      "136 6040\n",
      "137 6040\n",
      "137 6040\n",
      "138 6040\n",
      "139 6040\n",
      "139 6040\n",
      "139 6040\n",
      "142 6040\n",
      "143 6040\n",
      "146 6040\n",
      "146 6040\n",
      "146 6040\n",
      "146 6040\n",
      "147 6040\n",
      "147 6040\n",
      "148 6040\n",
      "148 6040\n",
      "148 6040\n",
      "148 6040\n",
      "148 6040\n",
      "148 6040\n",
      "148 6040\n",
      "149 6040\n",
      "149 6040\n",
      "149 6040\n",
      "149 6040\n",
      "149 6040\n",
      "149 6040\n",
      "150 6040\n",
      "150 6040\n",
      "151 6040\n",
      "151 6040\n",
      "151 6040\n",
      "151 6040\n",
      "151 6040\n",
      "155 6040\n",
      "156 6040\n",
      "156 6040\n",
      "157 6040\n",
      "157 6040\n",
      "157 6040\n",
      "157 6040\n",
      "159 6040\n",
      "161 6040\n",
      "161 6040\n",
      "161 6040\n",
      "162 6040\n",
      "163 6040\n",
      "163 6040\n",
      "163 6040\n",
      "163 6040\n",
      "163 6040\n",
      "165 6040\n",
      "165 6040\n",
      "166 6040\n",
      "166 6040\n",
      "166 6040\n",
      "166 6040\n",
      "169 6040\n",
      "169 6040\n",
      "169 6040\n",
      "169 6040\n",
      "169 6040\n",
      "169 6040\n",
      "170 6040\n",
      "173 6040\n",
      "173 6040\n",
      "173 6040\n",
      "173 6040\n",
      "173 6040\n",
      "173 6040\n",
      "174 6040\n",
      "175 6040\n",
      "175 6040\n",
      "175 6040\n",
      "176 6040\n",
      "178 6040\n",
      "179 6040\n",
      "179 6040\n",
      "181 6040\n",
      "181 6040\n",
      "181 6040\n",
      "182 6040\n",
      "183 6040\n",
      "184 6040\n",
      "186 6040\n",
      "186 6040\n",
      "187 6040\n",
      "187 6040\n",
      "187 6040\n",
      "187 6040\n",
      "189 6040\n",
      "190 6040\n",
      "191 6040\n",
      "192 6040\n",
      "192 6040\n",
      "192 6040\n",
      "192 6040\n",
      "192 6040\n",
      "193 6040\n",
      "193 6040\n",
      "194 6040\n",
      "195 6040\n",
      "195 6040\n",
      "195 6040\n",
      "195 6040\n",
      "195 6040\n",
      "195 6040\n",
      "195 6040\n",
      "195 6040\n",
      "197 6040\n",
      "198 6040\n",
      "198 6040\n",
      "198 6040\n",
      "199 6040\n",
      "199 6040\n",
      "199 6040\n",
      "199 6040\n",
      "200 6040\n",
      "201 6040\n",
      "202 6040\n",
      "202 6040\n",
      "202 6040\n",
      "202 6040\n",
      "202 6040\n",
      "202 6040\n",
      "203 6040\n",
      "204 6040\n",
      "204 6040\n",
      "204 6040\n",
      "204 6040\n",
      "204 6040\n",
      "205 6040\n",
      "206 6040\n",
      "208 6040\n",
      "208 6040\n",
      "210 6040\n",
      "211 6040\n",
      "212 6040\n",
      "214 6040\n",
      "214 6040\n",
      "216 6040\n",
      "216 6040\n",
      "216 6040\n",
      "216 6040\n",
      "216 6040\n",
      "216 6040\n",
      "216 6040\n",
      "216 6040\n",
      "218 6040\n",
      "220 6040\n",
      "221 6040\n",
      "223 6040\n",
      "223 6040\n",
      "223 6040\n",
      "224 6040\n",
      "224 6040\n",
      "225 6040\n",
      "225 6040\n",
      "225 6040\n",
      "225 6040\n",
      "225 6040\n",
      "227 6040\n",
      "229 6040\n",
      "229 6040\n",
      "230 6040\n",
      "230 6040\n",
      "231 6040\n",
      "232 6040\n",
      "235 6040\n",
      "235 6040\n",
      "235 6040\n",
      "235 6040\n",
      "235 6040\n",
      "237 6040\n",
      "237 6040\n",
      "238 6040\n",
      "238 6040\n",
      "238 6040\n",
      "240 6040\n",
      "240 6040\n",
      "242 6040\n",
      "242 6040\n",
      "242 6040\n",
      "244 6040\n",
      "245 6040\n",
      "245 6040\n",
      "245 6040\n",
      "245 6040\n",
      "245 6040\n",
      "245 6040\n",
      "245 6040\n",
      "245 6040\n",
      "247 6040\n",
      "249 6040\n",
      "251 6040\n",
      "252 6040\n",
      "255 6040\n",
      "255 6040\n",
      "255 6040\n",
      "256 6040\n",
      "258 6040\n",
      "258 6040\n",
      "259 6040\n",
      "260 6040\n",
      "260 6040\n",
      "261 6040\n",
      "261 6040\n",
      "261 6040\n",
      "262 6040\n",
      "263 6040\n",
      "264 6040\n",
      "264 6040\n",
      "264 6040\n",
      "264 6040\n",
      "264 6040\n",
      "265 6040\n",
      "267 6040\n",
      "267 6040\n",
      "268 6040\n",
      "268 6040\n",
      "269 6040\n",
      "270 6040\n",
      "271 6040\n",
      "271 6040\n",
      "271 6040\n",
      "272 6040\n",
      "272 6040\n",
      "272 6040\n",
      "272 6040\n",
      "272 6040\n",
      "273 6040\n",
      "273 6040\n",
      "274 6040\n",
      "275 6040\n",
      "278 6040\n",
      "278 6040\n",
      "279 6040\n",
      "281 6040\n",
      "281 6040\n",
      "284 6040\n",
      "284 6040\n",
      "284 6040\n",
      "284 6040\n",
      "284 6040\n",
      "285 6040\n",
      "286 6040\n",
      "287 6040\n",
      "289 6040\n",
      "291 6040\n",
      "292 6040\n",
      "293 6040\n",
      "293 6040\n",
      "293 6040\n",
      "295 6040\n",
      "295 6040\n",
      "296 6040\n",
      "297 6040\n",
      "299 6040\n",
      "300 6040\n",
      "300 6040\n",
      "300 6040\n",
      "301 6040\n",
      "301 6040\n",
      "301 6040\n",
      "301 6040\n",
      "302 6040\n",
      "302 6040\n",
      "302 6040\n",
      "302 6040\n",
      "302 6040\n",
      "302 6040\n",
      "302 6040\n",
      "303 6040\n",
      "303 6040\n",
      "304 6040\n",
      "305 6040\n",
      "306 6040\n",
      "306 6040\n",
      "307 6040\n",
      "307 6040\n",
      "308 6040\n",
      "308 6040\n",
      "308 6040\n",
      "308 6040\n",
      "308 6040\n",
      "308 6040\n",
      "309 6040\n",
      "310 6040\n",
      "310 6040\n",
      "312 6040\n",
      "314 6040\n",
      "314 6040\n",
      "314 6040\n",
      "316 6040\n",
      "319 6040\n",
      "319 6040\n",
      "319 6040\n",
      "319 6040\n",
      "319 6040\n",
      "319 6040\n",
      "319 6040\n",
      "319 6040\n",
      "321 6040\n",
      "321 6040\n",
      "322 6040\n",
      "323 6040\n",
      "325 6040\n",
      "326 6040\n",
      "326 6040\n",
      "326 6040\n",
      "326 6040\n",
      "327 6040\n",
      "327 6040\n",
      "328 6040\n",
      "329 6040\n",
      "329 6040\n",
      "329 6040\n",
      "329 6040\n",
      "329 6040\n",
      "329 6040\n",
      "329 6040\n",
      "330 6040\n",
      "331 6040\n",
      "331 6040\n",
      "331 6040\n",
      "331 6040\n",
      "331 6040\n",
      "331 6040\n",
      "332 6040\n",
      "333 6040\n",
      "333 6040\n",
      "335 6040\n",
      "335 6040\n",
      "336 6040\n",
      "337 6040\n",
      "337 6040\n",
      "338 6040\n",
      "338 6040\n",
      "338 6040\n",
      "338 6040\n",
      "339 6040\n",
      "340 6040\n",
      "342 6040\n",
      "343 6040\n",
      "343 6040\n",
      "343 6040\n",
      "344 6040\n",
      "346 6040\n",
      "346 6040\n",
      "346 6040\n",
      "347 6040\n",
      "348 6040\n",
      "349 6040\n",
      "349 6040\n",
      "349 6040\n",
      "350 6040\n",
      "351 6040\n",
      "352 6040\n",
      "352 6040\n",
      "352 6040\n",
      "352 6040\n",
      "352 6040\n",
      "352 6040\n",
      "352 6040\n",
      "352 6040\n",
      "353 6040\n",
      "355 6040\n",
      "355 6040\n",
      "355 6040\n",
      "355 6040\n",
      "356 6040\n",
      "358 6040\n",
      "360 6040\n",
      "362 6040\n",
      "364 6040\n",
      "366 6040\n",
      "366 6040\n",
      "366 6040\n",
      "368 6040\n",
      "368 6040\n",
      "368 6040\n",
      "369 6040\n",
      "370 6040\n",
      "372 6040\n",
      "372 6040\n",
      "374 6040\n",
      "376 6040\n",
      "377 6040\n",
      "377 6040\n",
      "379 6040\n",
      "380 6040\n",
      "381 6040\n",
      "384 6040\n",
      "385 6040\n",
      "386 6040\n",
      "386 6040\n",
      "386 6040\n",
      "388 6040\n",
      "389 6040\n",
      "390 6040\n",
      "390 6040\n",
      "391 6040\n",
      "392 6040\n",
      "392 6040\n",
      "392 6040\n",
      "392 6040\n",
      "393 6040\n",
      "395 6040\n",
      "396 6040\n",
      "397 6040\n",
      "398 6040\n",
      "398 6040\n",
      "400 6040\n",
      "401 6040\n",
      "402 6040\n",
      "402 6040\n",
      "403 6040\n",
      "403 6040\n",
      "403 6040\n",
      "404 6040\n",
      "406 6040\n",
      "406 6040\n",
      "408 6040\n",
      "408 6040\n",
      "409 6040\n",
      "409 6040\n",
      "410 6040\n",
      "411 6040\n",
      "411 6040\n",
      "411 6040\n",
      "411 6040\n",
      "411 6040\n",
      "411 6040\n",
      "411 6040\n",
      "412 6040\n",
      "412 6040\n",
      "412 6040\n",
      "412 6040\n",
      "412 6040\n",
      "413 6040\n",
      "415 6040\n",
      "415 6040\n",
      "415 6040\n",
      "417 6040\n",
      "419 6040\n",
      "420 6040\n",
      "422 6040\n",
      "424 6040\n",
      "424 6040\n",
      "424 6040\n",
      "424 6040\n",
      "424 6040\n",
      "424 6040\n",
      "424 6040\n",
      "424 6040\n",
      "424 6040\n",
      "424 6040\n",
      "424 6040\n",
      "424 6040\n",
      "425 6040\n",
      "425 6040\n",
      "426 6040\n",
      "426 6040\n",
      "426 6040\n",
      "428 6040\n",
      "429 6040\n",
      "429 6040\n",
      "429 6040\n",
      "430 6040\n",
      "432 6040\n",
      "433 6040\n",
      "435 6040\n",
      "436 6040\n",
      "436 6040\n",
      "438 6040\n",
      "438 6040\n",
      "438 6040\n",
      "438 6040\n",
      "438 6040\n",
      "438 6040\n",
      "439 6040\n",
      "441 6040\n",
      "442 6040\n",
      "442 6040\n",
      "442 6040\n",
      "442 6040\n",
      "443 6040\n",
      "444 6040\n",
      "445 6040\n",
      "445 6040\n",
      "445 6040\n",
      "448 6040\n",
      "450 6040\n",
      "451 6040\n",
      "451 6040\n",
      "452 6040\n",
      "453 6040\n",
      "453 6040\n",
      "453 6040\n",
      "453 6040\n",
      "454 6040\n",
      "454 6040\n",
      "454 6040\n",
      "456 6040\n",
      "456 6040\n",
      "457 6040\n",
      "457 6040\n",
      "459 6040\n",
      "461 6040\n",
      "461 6040\n",
      "461 6040\n",
      "461 6040\n",
      "461 6040\n",
      "462 6040\n",
      "462 6040\n",
      "463 6040\n",
      "464 6040\n",
      "466 6040\n",
      "466 6040\n",
      "467 6040\n",
      "469 6040\n",
      "470 6040\n",
      "471 6040\n",
      "473 6040\n",
      "474 6040\n",
      "474 6040\n",
      "474 6040\n",
      "475 6040\n",
      "475 6040\n",
      "476 6040\n",
      "476 6040\n",
      "476 6040\n",
      "476 6040\n",
      "476 6040\n",
      "477 6040\n",
      "477 6040\n",
      "479 6040\n",
      "480 6040\n",
      "481 6040\n",
      "481 6040\n",
      "482 6040\n",
      "482 6040\n",
      "482 6040\n",
      "482 6040\n",
      "482 6040\n",
      "482 6040\n",
      "482 6040\n",
      "482 6040\n",
      "483 6040\n",
      "486 6040\n",
      "488 6040\n",
      "490 6040\n",
      "493 6040\n",
      "493 6040\n",
      "494 6040\n",
      "494 6040\n",
      "496 6040\n",
      "498 6040\n",
      "498 6040\n",
      "499 6040\n",
      "499 6040\n",
      "500 6040\n",
      "501 6040\n",
      "504 6040\n",
      "505 6040\n",
      "505 6040\n",
      "506 6040\n",
      "508 6040\n",
      "509 6040\n",
      "509 6040\n",
      "509 6040\n",
      "509 6040\n",
      "509 6040\n",
      "509 6040\n",
      "509 6040\n",
      "509 6040\n",
      "510 6040\n",
      "513 6040\n",
      "513 6040\n",
      "514 6040\n",
      "515 6040\n",
      "516 6040\n",
      "516 6040\n",
      "516 6040\n",
      "517 6040\n",
      "517 6040\n",
      "518 6040\n",
      "518 6040\n",
      "519 6040\n",
      "520 6040\n",
      "520 6040\n",
      "520 6040\n",
      "522 6040\n",
      "523 6040\n",
      "524 6040\n",
      "524 6040\n",
      "524 6040\n",
      "524 6040\n",
      "524 6040\n",
      "524 6040\n",
      "524 6040\n",
      "524 6040\n",
      "524 6040\n",
      "524 6040\n",
      "525 6040\n",
      "528 6040\n",
      "528 6040\n",
      "528 6040\n",
      "528 6040\n",
      "528 6040\n",
      "528 6040\n",
      "529 6040\n",
      "530 6040\n",
      "531 6040\n",
      "531 6040\n",
      "531 6040\n",
      "531 6040\n",
      "531 6040\n",
      "531 6040\n",
      "531 6040\n",
      "531 6040\n",
      "531 6040\n",
      "532 6040\n",
      "533 6040\n",
      "533 6040\n",
      "533 6040\n",
      "533 6040\n",
      "533 6040\n",
      "534 6040\n",
      "535 6040\n",
      "536 6040\n",
      "536 6040\n",
      "537 6040\n",
      "539 6040\n",
      "539 6040\n",
      "541 6040\n",
      "541 6040\n",
      "543 6040\n",
      "543 6040\n",
      "543 6040\n",
      "543 6040\n",
      "543 6040\n",
      "543 6040\n",
      "543 6040\n",
      "544 6040\n",
      "546 6040\n",
      "546 6040\n",
      "547 6040\n",
      "548 6040\n",
      "549 6040\n",
      "549 6040\n",
      "549 6040\n",
      "549 6040\n",
      "549 6040\n",
      "549 6040\n",
      "549 6040\n",
      "549 6040\n",
      "549 6040\n",
      "549 6040\n",
      "549 6040\n",
      "549 6040\n",
      "550 6040\n",
      "550 6040\n",
      "550 6040\n",
      "550 6040\n",
      "550 6040\n",
      "550 6040\n",
      "550 6040\n",
      "550 6040\n",
      "550 6040\n",
      "551 6040\n",
      "551 6040\n",
      "551 6040\n",
      "552 6040\n",
      "554 6040\n",
      "556 6040\n",
      "556 6040\n",
      "557 6040\n",
      "558 6040\n",
      "558 6040\n",
      "558 6040\n",
      "560 6040\n",
      "561 6040\n",
      "563 6040\n",
      "563 6040\n",
      "563 6040\n",
      "563 6040\n",
      "566 6040\n",
      "566 6040\n",
      "566 6040\n",
      "566 6040\n",
      "566 6040\n",
      "566 6040\n",
      "568 6040\n",
      "569 6040\n",
      "570 6040\n",
      "570 6040\n",
      "571 6040\n",
      "571 6040\n",
      "574 6040\n",
      "575 6040\n",
      "576 6040\n",
      "577 6040\n",
      "578 6040\n",
      "580 6040\n",
      "582 6040\n",
      "583 6040\n",
      "583 6040\n",
      "585 6040\n",
      "585 6040\n",
      "587 6040\n",
      "587 6040\n",
      "587 6040\n",
      "587 6040\n",
      "588 6040\n",
      "588 6040\n",
      "588 6040\n",
      "588 6040\n",
      "589 6040\n",
      "590 6040\n",
      "591 6040\n",
      "591 6040\n",
      "591 6040\n",
      "593 6040\n",
      "594 6040\n",
      "594 6040\n",
      "595 6040\n",
      "597 6040\n",
      "601 6040\n",
      "601 6040\n",
      "601 6040\n",
      "601 6040\n",
      "602 6040\n",
      "602 6040\n",
      "604 6040\n",
      "604 6040\n",
      "604 6040\n",
      "605 6040\n",
      "606 6040\n",
      "608 6040\n",
      "608 6040\n",
      "610 6040\n",
      "610 6040\n",
      "611 6040\n",
      "613 6040\n",
      "614 6040\n",
      "615 6040\n",
      "617 6040\n",
      "620 6040\n",
      "620 6040\n",
      "621 6040\n",
      "621 6040\n",
      "622 6040\n",
      "623 6040\n",
      "623 6040\n",
      "624 6040\n",
      "624 6040\n",
      "624 6040\n",
      "625 6040\n",
      "626 6040\n",
      "629 6040\n",
      "629 6040\n",
      "629 6040\n",
      "630 6040\n",
      "631 6040\n",
      "631 6040\n",
      "631 6040\n",
      "633 6040\n",
      "634 6040\n",
      "635 6040\n",
      "636 6040\n",
      "637 6040\n",
      "637 6040\n",
      "637 6040\n",
      "637 6040\n",
      "638 6040\n",
      "639 6040\n",
      "639 6040\n",
      "639 6040\n",
      "639 6040\n",
      "641 6040\n",
      "642 6040\n",
      "644 6040\n",
      "644 6040\n",
      "646 6040\n",
      "646 6040\n",
      "646 6040\n",
      "647 6040\n",
      "647 6040\n",
      "648 6040\n",
      "648 6040\n",
      "650 6040\n",
      "651 6040\n",
      "651 6040\n",
      "651 6040\n",
      "651 6040\n",
      "652 6040\n",
      "652 6040\n",
      "654 6040\n",
      "654 6040\n",
      "655 6040\n",
      "655 6040\n",
      "655 6040\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "655 6040\n",
      "656 6040\n",
      "656 6040\n",
      "658 6040\n",
      "659 6040\n",
      "660 6040\n",
      "660 6040\n",
      "660 6040\n",
      "660 6040\n",
      "660 6040\n",
      "660 6040\n",
      "660 6040\n",
      "661 6040\n",
      "662 6040\n",
      "663 6040\n",
      "664 6040\n",
      "664 6040\n",
      "666 6040\n",
      "667 6040\n",
      "667 6040\n",
      "669 6040\n",
      "669 6040\n",
      "669 6040\n",
      "669 6040\n",
      "669 6040\n",
      "671 6040\n",
      "671 6040\n",
      "673 6040\n",
      "673 6040\n",
      "673 6040\n",
      "673 6040\n",
      "674 6040\n",
      "675 6040\n",
      "676 6040\n",
      "676 6040\n",
      "676 6040\n",
      "677 6040\n",
      "677 6040\n",
      "678 6040\n",
      "678 6040\n",
      "678 6040\n",
      "678 6040\n",
      "678 6040\n",
      "678 6040\n",
      "678 6040\n",
      "678 6040\n",
      "678 6040\n",
      "678 6040\n",
      "679 6040\n",
      "680 6040\n",
      "682 6040\n",
      "685 6040\n",
      "685 6040\n",
      "687 6040\n",
      "687 6040\n",
      "687 6040\n",
      "688 6040\n",
      "689 6040\n",
      "690 6040\n",
      "690 6040\n",
      "691 6040\n",
      "692 6040\n",
      "692 6040\n",
      "692 6040\n",
      "692 6040\n",
      "692 6040\n",
      "692 6040\n",
      "693 6040\n",
      "695 6040\n",
      "695 6040\n",
      "696 6040\n",
      "696 6040\n",
      "696 6040\n",
      "696 6040\n",
      "697 6040\n",
      "698 6040\n",
      "698 6040\n",
      "698 6040\n",
      "699 6040\n",
      "699 6040\n",
      "699 6040\n",
      "699 6040\n",
      "699 6040\n",
      "699 6040\n",
      "699 6040\n",
      "701 6040\n",
      "702 6040\n",
      "702 6040\n",
      "702 6040\n",
      "702 6040\n",
      "702 6040\n",
      "704 6040\n",
      "705 6040\n",
      "706 6040\n",
      "706 6040\n",
      "709 6040\n",
      "710 6040\n",
      "710 6040\n",
      "710 6040\n",
      "710 6040\n",
      "710 6040\n",
      "710 6040\n",
      "710 6040\n",
      "710 6040\n",
      "710 6040\n",
      "711 6040\n",
      "712 6040\n",
      "712 6040\n",
      "712 6040\n",
      "713 6040\n",
      "713 6040\n",
      "713 6040\n",
      "714 6040\n",
      "714 6040\n",
      "714 6040\n",
      "714 6040\n",
      "715 6040\n",
      "716 6040\n",
      "716 6040\n",
      "716 6040\n",
      "716 6040\n",
      "718 6040\n",
      "718 6040\n",
      "720 6040\n",
      "720 6040\n",
      "721 6040\n",
      "721 6040\n",
      "721 6040\n",
      "721 6040\n",
      "721 6040\n",
      "721 6040\n",
      "721 6040\n",
      "722 6040\n",
      "724 6040\n",
      "725 6040\n",
      "726 6040\n",
      "727 6040\n",
      "727 6040\n",
      "728 6040\n",
      "728 6040\n",
      "729 6040\n",
      "729 6040\n",
      "731 6040\n",
      "731 6040\n",
      "731 6040\n",
      "731 6040\n",
      "731 6040\n",
      "731 6040\n",
      "731 6040\n",
      "732 6040\n",
      "733 6040\n",
      "734 6040\n",
      "735 6040\n",
      "735 6040\n",
      "735 6040\n",
      "735 6040\n",
      "736 6040\n",
      "737 6040\n",
      "737 6040\n",
      "739 6040\n",
      "739 6040\n",
      "741 6040\n",
      "743 6040\n",
      "743 6040\n",
      "744 6040\n",
      "744 6040\n",
      "744 6040\n",
      "746 6040\n",
      "746 6040\n",
      "746 6040\n",
      "746 6040\n",
      "747 6040\n",
      "749 6040\n",
      "749 6040\n",
      "749 6040\n",
      "749 6040\n",
      "749 6040\n",
      "750 6040\n",
      "752 6040\n",
      "752 6040\n",
      "752 6040\n",
      "752 6040\n",
      "752 6040\n",
      "752 6040\n",
      "752 6040\n",
      "752 6040\n",
      "752 6040\n",
      "752 6040\n",
      "753 6040\n",
      "753 6040\n",
      "754 6040\n",
      "754 6040\n",
      "755 6040\n",
      "757 6040\n",
      "757 6040\n",
      "757 6040\n",
      "757 6040\n",
      "757 6040\n",
      "759 6040\n",
      "760 6040\n",
      "762 6040\n",
      "764 6040\n",
      "765 6040\n",
      "765 6040\n",
      "765 6040\n",
      "765 6040\n",
      "766 6040\n",
      "767 6040\n",
      "768 6040\n",
      "769 6040\n",
      "770 6040\n",
      "770 6040\n",
      "770 6040\n",
      "770 6040\n",
      "770 6040\n",
      "770 6040\n",
      "770 6040\n",
      "772 6040\n",
      "773 6040\n",
      "774 6040\n",
      "774 6040\n",
      "776 6040\n",
      "777 6040\n",
      "777 6040\n",
      "777 6040\n",
      "777 6040\n",
      "777 6040\n",
      "778 6040\n",
      "778 6040\n",
      "779 6040\n",
      "780 6040\n",
      "780 6040\n",
      "780 6040\n",
      "780 6040\n",
      "780 6040\n",
      "781 6040\n",
      "781 6040\n",
      "783 6040\n",
      "784 6040\n",
      "785 6040\n",
      "787 6040\n",
      "787 6040\n",
      "788 6040\n",
      "788 6040\n",
      "789 6040\n",
      "791 6040\n",
      "791 6040\n",
      "791 6040\n",
      "792 6040\n",
      "793 6040\n",
      "793 6040\n",
      "795 6040\n",
      "796 6040\n",
      "796 6040\n",
      "796 6040\n",
      "796 6040\n",
      "796 6040\n",
      "797 6040\n",
      "798 6040\n",
      "798 6040\n",
      "798 6040\n",
      "799 6040\n",
      "800 6040\n",
      "800 6040\n",
      "801 6040\n",
      "801 6040\n",
      "801 6040\n",
      "802 6040\n",
      "802 6040\n",
      "802 6040\n",
      "802 6040\n",
      "802 6040\n",
      "803 6040\n",
      "805 6040\n",
      "807 6040\n",
      "808 6040\n",
      "808 6040\n",
      "808 6040\n",
      "810 6040\n",
      "810 6040\n",
      "812 6040\n",
      "813 6040\n",
      "815 6040\n",
      "816 6040\n",
      "816 6040\n",
      "817 6040\n",
      "817 6040\n",
      "817 6040\n",
      "817 6040\n",
      "818 6040\n",
      "819 6040\n",
      "820 6040\n",
      "822 6040\n",
      "822 6040\n",
      "822 6040\n",
      "823 6040\n",
      "824 6040\n",
      "824 6040\n",
      "824 6040\n",
      "825 6040\n",
      "828 6040\n",
      "828 6040\n",
      "829 6040\n",
      "830 6040\n",
      "830 6040\n",
      "832 6040\n",
      "832 6040\n",
      "834 6040\n",
      "836 6040\n",
      "838 6040\n",
      "838 6040\n",
      "839 6040\n",
      "839 6040\n",
      "839 6040\n",
      "839 6040\n",
      "839 6040\n",
      "839 6040\n",
      "839 6040\n",
      "839 6040\n",
      "840 6040\n",
      "840 6040\n",
      "841 6040\n",
      "843 6040\n",
      "844 6040\n",
      "845 6040\n",
      "846 6040\n",
      "846 6040\n",
      "847 6040\n",
      "849 6040\n",
      "850 6040\n",
      "850 6040\n",
      "850 6040\n",
      "850 6040\n",
      "850 6040\n",
      "850 6040\n",
      "851 6040\n",
      "853 6040\n",
      "854 6040\n",
      "854 6040\n",
      "854 6040\n",
      "854 6040\n",
      "854 6040\n",
      "855 6040\n",
      "855 6040\n",
      "855 6040\n",
      "855 6040\n",
      "855 6040\n",
      "855 6040\n",
      "855 6040\n",
      "857 6040\n",
      "858 6040\n",
      "858 6040\n",
      "859 6040\n",
      "860 6040\n",
      "862 6040\n",
      "862 6040\n",
      "864 6040\n",
      "864 6040\n",
      "867 6040\n",
      "868 6040\n",
      "869 6040\n",
      "869 6040\n",
      "869 6040\n",
      "869 6040\n",
      "869 6040\n",
      "869 6040\n",
      "869 6040\n",
      "869 6040\n",
      "871 6040\n",
      "872 6040\n",
      "873 6040\n",
      "873 6040\n",
      "875 6040\n",
      "876 6040\n",
      "877 6040\n",
      "877 6040\n",
      "877 6040\n",
      "877 6040\n",
      "877 6040\n",
      "877 6040\n",
      "878 6040\n",
      "880 6040\n",
      "881 6040\n",
      "881 6040\n",
      "881 6040\n",
      "881 6040\n",
      "881 6040\n",
      "881 6040\n",
      "881 6040\n",
      "881 6040\n",
      "881 6040\n",
      "882 6040\n",
      "884 6040\n",
      "885 6040\n",
      "887 6040\n",
      "888 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "889 6040\n",
      "890 6040\n",
      "890 6040\n",
      "890 6040\n",
      "891 6040\n",
      "891 6040\n",
      "893 6040\n",
      "894 6040\n",
      "895 6040\n",
      "897 6040\n",
      "897 6040\n",
      "899 6040\n",
      "899 6040\n",
      "899 6040\n",
      "899 6040\n",
      "902 6040\n",
      "904 6040\n",
      "904 6040\n",
      "904 6040\n",
      "905 6040\n",
      "908 6040\n",
      "910 6040\n",
      "910 6040\n",
      "911 6040\n",
      "911 6040\n",
      "911 6040\n",
      "911 6040\n",
      "911 6040\n",
      "912 6040\n",
      "914 6040\n",
      "915 6040\n",
      "917 6040\n",
      "918 6040\n",
      "919 6040\n",
      "919 6040\n",
      "919 6040\n",
      "920 6040\n",
      "921 6040\n",
      "921 6040\n",
      "922 6040\n",
      "922 6040\n",
      "922 6040\n",
      "923 6040\n",
      "924 6040\n",
      "924 6040\n",
      "926 6040\n",
      "927 6040\n",
      "927 6040\n",
      "928 6040\n",
      "928 6040\n",
      "929 6040\n",
      "929 6040\n",
      "929 6040\n",
      "929 6040\n",
      "930 6040\n",
      "931 6040\n",
      "932 6040\n",
      "934 6040\n",
      "934 6040\n",
      "934 6040\n",
      "934 6040\n",
      "934 6040\n",
      "935 6040\n",
      "935 6040\n",
      "935 6040\n",
      "935 6040\n",
      "936 6040\n",
      "937 6040\n",
      "937 6040\n",
      "937 6040\n",
      "938 6040\n",
      "939 6040\n",
      "940 6040\n",
      "940 6040\n",
      "943 6040\n",
      "944 6040\n",
      "945 6040\n",
      "946 6040\n",
      "948 6040\n",
      "948 6040\n",
      "948 6040\n",
      "948 6040\n",
      "948 6040\n",
      "949 6040\n",
      "949 6040\n",
      "949 6040\n",
      "949 6040\n",
      "952 6040\n",
      "952 6040\n",
      "953 6040\n",
      "953 6040\n",
      "954 6040\n",
      "955 6040\n",
      "955 6040\n",
      "955 6040\n",
      "956 6040\n",
      "956 6040\n",
      "957 6040\n",
      "957 6040\n",
      "957 6040\n",
      "958 6040\n",
      "959 6040\n",
      "960 6040\n",
      "960 6040\n",
      "962 6040\n",
      "963 6040\n",
      "963 6040\n",
      "963 6040\n",
      "963 6040\n",
      "964 6040\n",
      "966 6040\n",
      "966 6040\n",
      "967 6040\n",
      "968 6040\n",
      "970 6040\n",
      "970 6040\n",
      "970 6040\n",
      "970 6040\n",
      "970 6040\n",
      "971 6040\n",
      "971 6040\n",
      "971 6040\n",
      "973 6040\n",
      "973 6040\n",
      "974 6040\n",
      "975 6040\n",
      "975 6040\n",
      "975 6040\n",
      "975 6040\n",
      "977 6040\n",
      "977 6040\n",
      "977 6040\n",
      "979 6040\n",
      "980 6040\n",
      "981 6040\n",
      "981 6040\n",
      "982 6040\n",
      "983 6040\n",
      "984 6040\n",
      "984 6040\n",
      "984 6040\n",
      "984 6040\n",
      "984 6040\n",
      "984 6040\n",
      "984 6040\n",
      "985 6040\n",
      "987 6040\n",
      "987 6040\n",
      "988 6040\n",
      "990 6040\n",
      "991 6040\n",
      "993 6040\n",
      "995 6040\n",
      "996 6040\n",
      "996 6040\n",
      "996 6040\n",
      "998 6040\n",
      "999 6040\n",
      "999 6040\n",
      "999 6040\n",
      "999 6040\n",
      "1000 6040\n",
      "1001 6040\n",
      "1001 6040\n",
      "1001 6040\n",
      "1001 6040\n",
      "1002 6040\n",
      "1004 6040\n",
      "1004 6040\n",
      "1004 6040\n",
      "1004 6040\n",
      "1004 6040\n",
      "1005 6040\n",
      "1008 6040\n",
      "1010 6040\n",
      "1010 6040\n",
      "1010 6040\n",
      "1010 6040\n",
      "1010 6040\n",
      "1010 6040\n",
      "1010 6040\n",
      "1010 6040\n",
      "1010 6040\n",
      "1010 6040\n",
      "1010 6040\n",
      "1013 6040\n",
      "1015 6040\n",
      "1015 6040\n",
      "1015 6040\n",
      "1015 6040\n",
      "1015 6040\n",
      "1015 6040\n",
      "1015 6040\n",
      "1015 6040\n",
      "1015 6040\n",
      "1015 6040\n",
      "1015 6040\n",
      "1015 6040\n",
      "1015 6040\n",
      "1016 6040\n",
      "1016 6040\n",
      "1017 6040\n",
      "1017 6040\n",
      "1017 6040\n",
      "1017 6040\n",
      "1017 6040\n",
      "1018 6040\n",
      "1019 6040\n",
      "1019 6040\n",
      "1019 6040\n",
      "1019 6040\n",
      "1019 6040\n",
      "1019 6040\n",
      "1019 6040\n",
      "1019 6040\n",
      "1019 6040\n",
      "1020 6040\n",
      "1021 6040\n",
      "1021 6040\n",
      "1022 6040\n",
      "1024 6040\n",
      "1026 6040\n",
      "1028 6040\n",
      "1029 6040\n",
      "1029 6040\n",
      "1030 6040\n",
      "1030 6040\n",
      "1031 6040\n",
      "1031 6040\n",
      "1032 6040\n",
      "1033 6040\n",
      "1033 6040\n",
      "1034 6040\n",
      "1034 6040\n",
      "1034 6040\n",
      "1035 6040\n",
      "1037 6040\n",
      "1038 6040\n",
      "1040 6040\n",
      "1040 6040\n",
      "1040 6040\n",
      "1041 6040\n",
      "1043 6040\n",
      "1044 6040\n",
      "1046 6040\n",
      "1047 6040\n",
      "1050 6040\n",
      "1050 6040\n",
      "1050 6040\n",
      "1050 6040\n",
      "1050 6040\n",
      "1050 6040\n",
      "1051 6040\n",
      "1051 6040\n",
      "1051 6040\n",
      "1051 6040\n",
      "1051 6040\n",
      "1051 6040\n",
      "1051 6040\n",
      "1051 6040\n",
      "1051 6040\n",
      "1053 6040\n",
      "1053 6040\n",
      "1053 6040\n",
      "1053 6040\n",
      "1054 6040\n",
      "1055 6040\n",
      "1057 6040\n",
      "1057 6040\n",
      "1058 6040\n",
      "1058 6040\n",
      "1058 6040\n",
      "1058 6040\n",
      "1059 6040\n",
      "1059 6040\n",
      "1059 6040\n",
      "1059 6040\n",
      "1059 6040\n",
      "1060 6040\n",
      "1062 6040\n",
      "1062 6040\n",
      "1063 6040\n",
      "1064 6040\n",
      "1065 6040\n",
      "1066 6040\n",
      "1067 6040\n",
      "1068 6040\n",
      "1068 6040\n",
      "1068 6040\n",
      "1068 6040\n",
      "1068 6040\n",
      "1068 6040\n",
      "1069 6040\n",
      "1069 6040\n",
      "1069 6040\n",
      "1069 6040\n",
      "1069 6040\n",
      "1069 6040\n",
      "1071 6040\n",
      "1071 6040\n",
      "1072 6040\n",
      "1073 6040\n",
      "1074 6040\n",
      "1074 6040\n",
      "1076 6040\n",
      "1077 6040\n",
      "1077 6040\n",
      "1077 6040\n",
      "1078 6040\n",
      "1079 6040\n",
      "1080 6040\n",
      "1082 6040\n",
      "1084 6040\n",
      "1084 6040\n",
      "1086 6040\n",
      "1086 6040\n",
      "1086 6040\n",
      "1087 6040\n",
      "1087 6040\n",
      "1087 6040\n",
      "1087 6040\n",
      "1088 6040\n",
      "1088 6040\n",
      "1088 6040\n",
      "1088 6040\n",
      "1088 6040\n",
      "1088 6040\n",
      "1088 6040\n",
      "1088 6040\n",
      "1088 6040\n",
      "1088 6040\n",
      "1088 6040\n",
      "1088 6040\n",
      "1089 6040\n",
      "1090 6040\n",
      "1093 6040\n",
      "1094 6040\n",
      "1094 6040\n",
      "1096 6040\n",
      "1096 6040\n",
      "1096 6040\n",
      "1097 6040\n",
      "1098 6040\n",
      "1099 6040\n",
      "1099 6040\n",
      "1100 6040\n",
      "1100 6040\n",
      "1100 6040\n",
      "1100 6040\n",
      "1100 6040\n",
      "1101 6040\n",
      "1101 6040\n",
      "1101 6040\n",
      "1101 6040\n",
      "1101 6040\n",
      "1103 6040\n",
      "1105 6040\n",
      "1105 6040\n",
      "1106 6040\n",
      "1108 6040\n",
      "1109 6040\n",
      "1109 6040\n",
      "1111 6040\n",
      "1112 6040\n",
      "1112 6040\n",
      "1112 6040\n",
      "1112 6040\n",
      "1112 6040\n",
      "1112 6040\n",
      "1113 6040\n",
      "1113 6040\n",
      "1113 6040\n",
      "1113 6040\n",
      "1114 6040\n",
      "1115 6040\n",
      "1116 6040\n",
      "1117 6040\n",
      "1117 6040\n",
      "1117 6040\n",
      "1117 6040\n",
      "1117 6040\n",
      "1117 6040\n",
      "1117 6040\n",
      "1117 6040\n",
      "1119 6040\n",
      "1119 6040\n",
      "1119 6040\n",
      "1119 6040\n",
      "1120 6040\n",
      "1120 6040\n",
      "1120 6040\n",
      "1120 6040\n",
      "1120 6040\n",
      "1120 6040\n",
      "1120 6040\n",
      "1120 6040\n",
      "1121 6040\n",
      "1121 6040\n",
      "1122 6040\n",
      "1122 6040\n",
      "1124 6040\n",
      "1124 6040\n",
      "1124 6040\n",
      "1124 6040\n",
      "1125 6040\n",
      "1125 6040\n",
      "1125 6040\n",
      "1125 6040\n",
      "1125 6040\n",
      "1125 6040\n",
      "1127 6040\n",
      "1128 6040\n",
      "1128 6040\n",
      "1128 6040\n",
      "1128 6040\n",
      "1128 6040\n",
      "1129 6040\n",
      "1130 6040\n",
      "1130 6040\n",
      "1130 6040\n",
      "1131 6040\n",
      "1132 6040\n",
      "1132 6040\n",
      "1133 6040\n",
      "1134 6040\n",
      "1134 6040\n",
      "1135 6040\n",
      "1135 6040\n",
      "1137 6040\n",
      "1137 6040\n",
      "1137 6040\n",
      "1137 6040\n",
      "1137 6040\n",
      "1137 6040\n",
      "1138 6040\n",
      "1139 6040\n",
      "1140 6040\n",
      "1140 6040\n",
      "1140 6040\n",
      "1140 6040\n",
      "1141 6040\n",
      "1141 6040\n",
      "1141 6040\n",
      "1141 6040\n",
      "1141 6040\n",
      "1142 6040\n",
      "1142 6040\n",
      "1143 6040\n",
      "1145 6040\n",
      "1146 6040\n",
      "1146 6040\n",
      "1146 6040\n",
      "1146 6040\n",
      "1147 6040\n",
      "1147 6040\n",
      "1147 6040\n",
      "1149 6040\n",
      "1150 6040\n",
      "1150 6040\n",
      "1150 6040\n",
      "1150 6040\n",
      "1150 6040\n",
      "1150 6040\n",
      "1150 6040\n",
      "1150 6040\n",
      "1150 6040\n",
      "1150 6040\n",
      "1150 6040\n",
      "1150 6040\n",
      "1150 6040\n",
      "1151 6040\n",
      "1151 6040\n",
      "1151 6040\n",
      "1152 6040\n",
      "1152 6040\n",
      "1153 6040\n",
      "1155 6040\n",
      "1155 6040\n",
      "1157 6040\n",
      "1159 6040\n",
      "1159 6040\n",
      "1160 6040\n",
      "1161 6040\n",
      "1162 6040\n",
      "1163 6040\n",
      "1164 6040\n",
      "1164 6040\n",
      "1164 6040\n",
      "1164 6040\n",
      "1165 6040\n",
      "1165 6040\n",
      "1167 6040\n",
      "1168 6040\n",
      "1168 6040\n",
      "1169 6040\n",
      "1170 6040\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1170 6040\n",
      "1170 6040\n",
      "1172 6040\n",
      "1172 6040\n",
      "1172 6040\n",
      "1172 6040\n",
      "1172 6040\n",
      "1173 6040\n",
      "1173 6040\n",
      "1173 6040\n",
      "1175 6040\n",
      "1176 6040\n",
      "1177 6040\n",
      "1178 6040\n",
      "1179 6040\n",
      "1179 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1181 6040\n",
      "1182 6040\n",
      "1182 6040\n",
      "1182 6040\n",
      "1182 6040\n",
      "1183 6040\n",
      "1183 6040\n",
      "1184 6040\n",
      "1184 6040\n",
      "1184 6040\n",
      "1185 6040\n",
      "1186 6040\n",
      "1186 6040\n",
      "1189 6040\n",
      "1191 6040\n",
      "1193 6040\n",
      "1193 6040\n",
      "1193 6040\n",
      "1194 6040\n",
      "1194 6040\n",
      "1194 6040\n",
      "1194 6040\n",
      "1194 6040\n",
      "1194 6040\n",
      "1195 6040\n",
      "1196 6040\n",
      "1197 6040\n",
      "1198 6040\n",
      "1199 6040\n",
      "1199 6040\n",
      "1201 6040\n",
      "1202 6040\n",
      "1202 6040\n",
      "1202 6040\n",
      "1202 6040\n",
      "1202 6040\n",
      "1203 6040\n",
      "1203 6040\n",
      "1203 6040\n",
      "1203 6040\n",
      "1203 6040\n",
      "1203 6040\n",
      "1203 6040\n",
      "1204 6040\n",
      "1204 6040\n",
      "1206 6040\n",
      "1206 6040\n",
      "1207 6040\n",
      "1207 6040\n",
      "1207 6040\n",
      "1207 6040\n",
      "1207 6040\n",
      "1207 6040\n",
      "1209 6040\n",
      "1209 6040\n",
      "1209 6040\n",
      "1211 6040\n",
      "1211 6040\n",
      "1211 6040\n",
      "1211 6040\n",
      "1212 6040\n",
      "1215 6040\n",
      "1215 6040\n",
      "1216 6040\n",
      "1216 6040\n",
      "1218 6040\n",
      "1218 6040\n",
      "1218 6040\n",
      "1219 6040\n",
      "1219 6040\n",
      "1220 6040\n",
      "1220 6040\n",
      "1221 6040\n",
      "1221 6040\n",
      "1222 6040\n",
      "1223 6040\n",
      "1224 6040\n",
      "1224 6040\n",
      "1224 6040\n",
      "1224 6040\n",
      "1224 6040\n",
      "1224 6040\n",
      "1227 6040\n",
      "1227 6040\n",
      "1228 6040\n",
      "1228 6040\n",
      "1229 6040\n",
      "1230 6040\n",
      "1230 6040\n",
      "1231 6040\n",
      "1232 6040\n",
      "1232 6040\n",
      "1234 6040\n",
      "1237 6040\n",
      "1239 6040\n",
      "1241 6040\n",
      "1241 6040\n",
      "1242 6040\n",
      "1242 6040\n",
      "1242 6040\n",
      "1242 6040\n",
      "1242 6040\n",
      "1242 6040\n",
      "1243 6040\n",
      "1243 6040\n",
      "1243 6040\n",
      "1243 6040\n",
      "1244 6040\n",
      "1244 6040\n",
      "1244 6040\n",
      "1244 6040\n",
      "1244 6040\n",
      "1245 6040\n",
      "1246 6040\n",
      "1246 6040\n",
      "1246 6040\n",
      "1246 6040\n",
      "1246 6040\n",
      "1246 6040\n",
      "1248 6040\n",
      "1251 6040\n",
      "1252 6040\n",
      "1253 6040\n",
      "1254 6040\n",
      "1255 6040\n",
      "1255 6040\n",
      "1257 6040\n",
      "1259 6040\n",
      "1260 6040\n",
      "1260 6040\n",
      "1260 6040\n",
      "1260 6040\n",
      "1260 6040\n",
      "1261 6040\n",
      "1261 6040\n",
      "1262 6040\n",
      "1262 6040\n",
      "1263 6040\n",
      "1263 6040\n",
      "1264 6040\n",
      "1264 6040\n",
      "1264 6040\n",
      "1264 6040\n",
      "1264 6040\n",
      "1264 6040\n",
      "1264 6040\n",
      "1265 6040\n",
      "1265 6040\n",
      "1265 6040\n",
      "1265 6040\n",
      "1266 6040\n",
      "1266 6040\n",
      "1266 6040\n",
      "1266 6040\n",
      "1266 6040\n",
      "1266 6040\n",
      "1266 6040\n",
      "1267 6040\n",
      "1267 6040\n",
      "1268 6040\n",
      "1268 6040\n",
      "1271 6040\n",
      "1271 6040\n",
      "1272 6040\n",
      "1272 6040\n",
      "1272 6040\n",
      "1273 6040\n",
      "1273 6040\n",
      "1273 6040\n",
      "1274 6040\n",
      "1274 6040\n",
      "1274 6040\n",
      "1274 6040\n",
      "1274 6040\n",
      "1274 6040\n",
      "1275 6040\n",
      "1277 6040\n",
      "1279 6040\n",
      "1279 6040\n",
      "1279 6040\n",
      "1279 6040\n",
      "1281 6040\n",
      "1281 6040\n",
      "1283 6040\n",
      "1284 6040\n",
      "1284 6040\n",
      "1284 6040\n",
      "1284 6040\n",
      "1284 6040\n",
      "1285 6040\n",
      "1285 6040\n",
      "1285 6040\n",
      "1285 6040\n",
      "1285 6040\n",
      "1285 6040\n",
      "1285 6040\n",
      "1285 6040\n",
      "1285 6040\n",
      "1285 6040\n",
      "1285 6040\n",
      "1286 6040\n",
      "1287 6040\n",
      "1288 6040\n",
      "1290 6040\n",
      "1291 6040\n",
      "1291 6040\n",
      "1291 6040\n",
      "1293 6040\n",
      "1294 6040\n",
      "1294 6040\n",
      "1294 6040\n",
      "1297 6040\n",
      "1297 6040\n",
      "1297 6040\n",
      "1297 6040\n",
      "1297 6040\n",
      "1298 6040\n",
      "1298 6040\n",
      "1298 6040\n",
      "1298 6040\n",
      "1298 6040\n",
      "1298 6040\n",
      "1299 6040\n",
      "1299 6040\n",
      "1299 6040\n",
      "1300 6040\n",
      "1301 6040\n",
      "1301 6040\n",
      "1301 6040\n",
      "1302 6040\n",
      "1303 6040\n",
      "1303 6040\n",
      "1303 6040\n",
      "1303 6040\n",
      "1303 6040\n",
      "1303 6040\n",
      "1303 6040\n",
      "1304 6040\n",
      "1306 6040\n",
      "1306 6040\n",
      "1306 6040\n",
      "1306 6040\n",
      "1307 6040\n",
      "1308 6040\n",
      "1311 6040\n",
      "1311 6040\n",
      "1312 6040\n",
      "1313 6040\n",
      "1314 6040\n",
      "1314 6040\n",
      "1315 6040\n",
      "1317 6040\n",
      "1317 6040\n",
      "1317 6040\n",
      "1317 6040\n",
      "1317 6040\n",
      "1317 6040\n",
      "1317 6040\n",
      "1317 6040\n",
      "1318 6040\n",
      "1320 6040\n",
      "1321 6040\n",
      "1321 6040\n",
      "1322 6040\n",
      "1322 6040\n",
      "1322 6040\n",
      "1322 6040\n",
      "1323 6040\n",
      "1324 6040\n",
      "1325 6040\n",
      "1325 6040\n",
      "1325 6040\n",
      "1327 6040\n",
      "1328 6040\n",
      "1329 6040\n",
      "1329 6040\n",
      "1329 6040\n",
      "1329 6040\n",
      "1330 6040\n",
      "1331 6040\n",
      "1332 6040\n",
      "1333 6040\n",
      "1333 6040\n",
      "1333 6040\n",
      "1333 6040\n",
      "1333 6040\n",
      "1334 6040\n",
      "1335 6040\n",
      "1335 6040\n",
      "1335 6040\n",
      "1337 6040\n",
      "1338 6040\n",
      "1339 6040\n",
      "1339 6040\n",
      "1340 6040\n",
      "1340 6040\n",
      "1340 6040\n",
      "1340 6040\n",
      "1340 6040\n",
      "1340 6040\n",
      "1340 6040\n",
      "1340 6040\n",
      "1341 6040\n",
      "1342 6040\n",
      "1343 6040\n",
      "1343 6040\n",
      "1343 6040\n",
      "1344 6040\n",
      "1345 6040\n",
      "1346 6040\n",
      "1347 6040\n",
      "1348 6040\n",
      "1348 6040\n",
      "1350 6040\n",
      "1352 6040\n",
      "1352 6040\n",
      "1353 6040\n",
      "1354 6040\n",
      "1354 6040\n",
      "1354 6040\n",
      "1354 6040\n",
      "1354 6040\n",
      "1354 6040\n",
      "1355 6040\n",
      "1356 6040\n",
      "1356 6040\n",
      "1356 6040\n",
      "1356 6040\n",
      "1356 6040\n",
      "1357 6040\n",
      "1358 6040\n",
      "1358 6040\n",
      "1358 6040\n",
      "1359 6040\n",
      "1360 6040\n",
      "1361 6040\n",
      "1362 6040\n",
      "1362 6040\n",
      "1364 6040\n",
      "1365 6040\n",
      "1366 6040\n",
      "1367 6040\n",
      "1367 6040\n",
      "1368 6040\n",
      "1369 6040\n",
      "1369 6040\n",
      "1369 6040\n",
      "1369 6040\n",
      "1370 6040\n",
      "1371 6040\n",
      "1373 6040\n",
      "1374 6040\n",
      "1376 6040\n",
      "1377 6040\n",
      "1377 6040\n",
      "1377 6040\n",
      "1377 6040\n",
      "1377 6040\n",
      "1377 6040\n",
      "1379 6040\n",
      "1380 6040\n",
      "1380 6040\n",
      "1381 6040\n",
      "1383 6040\n",
      "1383 6040\n",
      "1383 6040\n",
      "1383 6040\n",
      "1383 6040\n",
      "1383 6040\n",
      "1383 6040\n",
      "1383 6040\n",
      "1384 6040\n",
      "1386 6040\n",
      "1387 6040\n",
      "1387 6040\n",
      "1389 6040\n",
      "1389 6040\n",
      "1389 6040\n",
      "1389 6040\n",
      "1390 6040\n",
      "1390 6040\n",
      "1390 6040\n",
      "1390 6040\n",
      "1391 6040\n",
      "1391 6040\n",
      "1392 6040\n",
      "1392 6040\n",
      "1393 6040\n",
      "1395 6040\n",
      "1395 6040\n",
      "1395 6040\n",
      "1395 6040\n",
      "1396 6040\n",
      "1397 6040\n",
      "1399 6040\n",
      "1399 6040\n",
      "1399 6040\n",
      "1400 6040\n",
      "1402 6040\n",
      "1404 6040\n",
      "1404 6040\n",
      "1404 6040\n",
      "1404 6040\n",
      "1407 6040\n",
      "1407 6040\n",
      "1408 6040\n",
      "1408 6040\n",
      "1410 6040\n",
      "1411 6040\n",
      "1413 6040\n",
      "1413 6040\n",
      "1414 6040\n",
      "1415 6040\n",
      "1416 6040\n",
      "1418 6040\n",
      "1418 6040\n",
      "1418 6040\n",
      "1420 6040\n",
      "1420 6040\n",
      "1420 6040\n",
      "1421 6040\n",
      "1421 6040\n",
      "1422 6040\n",
      "1422 6040\n",
      "1422 6040\n",
      "1422 6040\n",
      "1422 6040\n",
      "1422 6040\n",
      "1422 6040\n",
      "1423 6040\n",
      "1424 6040\n",
      "1425 6040\n",
      "1425 6040\n",
      "1425 6040\n",
      "1425 6040\n",
      "1425 6040\n",
      "1425 6040\n",
      "1425 6040\n",
      "1426 6040\n",
      "1426 6040\n",
      "1426 6040\n",
      "1426 6040\n",
      "1427 6040\n",
      "1427 6040\n",
      "1429 6040\n",
      "1430 6040\n",
      "1433 6040\n",
      "1434 6040\n",
      "1434 6040\n",
      "1434 6040\n",
      "1436 6040\n",
      "1437 6040\n",
      "1438 6040\n",
      "1440 6040\n",
      "1440 6040\n",
      "1441 6040\n",
      "1442 6040\n",
      "1443 6040\n",
      "1446 6040\n",
      "1447 6040\n",
      "1447 6040\n",
      "1447 6040\n",
      "1447 6040\n",
      "1447 6040\n",
      "1447 6040\n",
      "1447 6040\n",
      "1447 6040\n",
      "1447 6040\n",
      "1447 6040\n",
      "1448 6040\n",
      "1448 6040\n",
      "1448 6040\n",
      "1448 6040\n",
      "1448 6040\n",
      "1448 6040\n",
      "1448 6040\n",
      "1448 6040\n",
      "1448 6040\n",
      "1448 6040\n",
      "1449 6040\n",
      "1449 6040\n",
      "1449 6040\n",
      "1449 6040\n",
      "1449 6040\n",
      "1449 6040\n",
      "1449 6040\n",
      "1449 6040\n",
      "1449 6040\n",
      "1449 6040\n",
      "1449 6040\n",
      "1449 6040\n",
      "1449 6040\n",
      "1450 6040\n",
      "1451 6040\n",
      "1451 6040\n",
      "1451 6040\n",
      "1451 6040\n",
      "1451 6040\n",
      "1451 6040\n",
      "1451 6040\n",
      "1452 6040\n",
      "1455 6040\n",
      "1457 6040\n",
      "1457 6040\n",
      "1457 6040\n",
      "1458 6040\n",
      "1460 6040\n",
      "1463 6040\n",
      "1463 6040\n",
      "1464 6040\n",
      "1465 6040\n",
      "1465 6040\n",
      "1465 6040\n",
      "1465 6040\n",
      "1465 6040\n",
      "1465 6040\n",
      "1466 6040\n",
      "1466 6040\n",
      "1467 6040\n",
      "1468 6040\n",
      "1469 6040\n",
      "1470 6040\n",
      "1470 6040\n",
      "1470 6040\n",
      "1470 6040\n",
      "1470 6040\n",
      "1470 6040\n",
      "1470 6040\n",
      "1472 6040\n",
      "1472 6040\n",
      "1473 6040\n",
      "1473 6040\n",
      "1473 6040\n",
      "1474 6040\n",
      "1475 6040\n",
      "1477 6040\n",
      "1480 6040\n",
      "1481 6040\n",
      "1483 6040\n",
      "1483 6040\n",
      "1483 6040\n",
      "1484 6040\n",
      "1484 6040\n",
      "1484 6040\n",
      "1486 6040\n",
      "1489 6040\n",
      "1489 6040\n",
      "1489 6040\n",
      "1489 6040\n",
      "1489 6040\n",
      "1490 6040\n",
      "1490 6040\n",
      "1491 6040\n",
      "1491 6040\n",
      "1491 6040\n",
      "1492 6040\n",
      "1494 6040\n",
      "1495 6040\n",
      "1495 6040\n",
      "1496 6040\n",
      "1496 6040\n",
      "1496 6040\n",
      "1496 6040\n",
      "1496 6040\n",
      "1496 6040\n",
      "1497 6040\n",
      "1497 6040\n",
      "1498 6040\n",
      "1499 6040\n",
      "1500 6040\n",
      "1501 6040\n",
      "1501 6040\n",
      "1501 6040\n",
      "1501 6040\n",
      "1501 6040\n",
      "1501 6040\n",
      "1502 6040\n",
      "1502 6040\n",
      "1503 6040\n",
      "1503 6040\n",
      "1503 6040\n",
      "1504 6040\n",
      "1505 6040\n",
      "1505 6040\n",
      "1505 6040\n",
      "1506 6040\n",
      "1507 6040\n",
      "1509 6040\n",
      "1509 6040\n",
      "1509 6040\n",
      "1511 6040\n",
      "1512 6040\n",
      "1513 6040\n",
      "1514 6040\n",
      "1515 6040\n",
      "1516 6040\n",
      "1516 6040\n",
      "1516 6040\n",
      "1519 6040\n",
      "1520 6040\n",
      "1522 6040\n",
      "1523 6040\n",
      "1524 6040\n",
      "1524 6040\n",
      "1524 6040\n",
      "1525 6040\n",
      "1527 6040\n",
      "1528 6040\n",
      "1530 6040\n",
      "1530 6040\n",
      "1530 6040\n",
      "1530 6040\n",
      "1532 6040\n",
      "1532 6040\n",
      "1534 6040\n",
      "1537 6040\n",
      "1539 6040\n",
      "1540 6040\n",
      "1542 6040\n",
      "1542 6040\n",
      "1542 6040\n",
      "1543 6040\n",
      "1543 6040\n",
      "1544 6040\n",
      "1544 6040\n",
      "1545 6040\n",
      "1545 6040\n",
      "1546 6040\n",
      "1546 6040\n",
      "1546 6040\n",
      "1547 6040\n",
      "1548 6040\n",
      "1551 6040\n",
      "1551 6040\n",
      "1552 6040\n",
      "1552 6040\n",
      "1552 6040\n",
      "1555 6040\n",
      "1556 6040\n",
      "1556 6040\n",
      "1556 6040\n",
      "1556 6040\n",
      "1559 6040\n",
      "1560 6040\n",
      "1560 6040\n",
      "1561 6040\n",
      "1562 6040\n",
      "1564 6040\n",
      "1564 6040\n",
      "1567 6040\n",
      "1568 6040\n",
      "1569 6040\n",
      "1571 6040\n",
      "1571 6040\n",
      "1574 6040\n",
      "1575 6040\n",
      "1577 6040\n",
      "1578 6040\n",
      "1579 6040\n",
      "1579 6040\n",
      "1579 6040\n",
      "1579 6040\n",
      "1579 6040\n",
      "1579 6040\n",
      "1579 6040\n",
      "1580 6040\n",
      "1583 6040\n",
      "1584 6040\n",
      "1584 6040\n",
      "1584 6040\n",
      "1584 6040\n",
      "1585 6040\n",
      "1586 6040\n",
      "1586 6040\n",
      "1586 6040\n",
      "1586 6040\n",
      "1586 6040\n",
      "1587 6040\n",
      "1587 6040\n",
      "1587 6040\n",
      "1587 6040\n",
      "1587 6040\n",
      "1588 6040\n",
      "1589 6040\n",
      "1591 6040\n",
      "1591 6040\n",
      "1591 6040\n",
      "1592 6040\n",
      "1592 6040\n",
      "1592 6040\n",
      "1593 6040\n",
      "1593 6040\n",
      "1594 6040\n",
      "1594 6040\n",
      "1595 6040\n",
      "1597 6040\n",
      "1597 6040\n",
      "1597 6040\n",
      "1598 6040\n",
      "1599 6040\n",
      "1599 6040\n",
      "1599 6040\n",
      "1599 6040\n",
      "1599 6040\n",
      "1599 6040\n",
      "1600 6040\n",
      "1600 6040\n",
      "1600 6040\n",
      "1600 6040\n",
      "1601 6040\n",
      "1601 6040\n",
      "1602 6040\n",
      "1603 6040\n",
      "1605 6040\n",
      "1605 6040\n",
      "1605 6040\n",
      "1605 6040\n",
      "1605 6040\n",
      "1605 6040\n",
      "1605 6040\n",
      "1605 6040\n",
      "1605 6040\n",
      "1605 6040\n",
      "1606 6040\n",
      "1606 6040\n",
      "1607 6040\n",
      "1607 6040\n",
      "1607 6040\n",
      "1608 6040\n",
      "1609 6040\n",
      "1609 6040\n",
      "1609 6040\n",
      "1609 6040\n",
      "1611 6040\n",
      "1611 6040\n",
      "1611 6040\n",
      "1611 6040\n",
      "1611 6040\n",
      "1612 6040\n",
      "1613 6040\n",
      "1613 6040\n",
      "1613 6040\n",
      "1613 6040\n",
      "1613 6040\n",
      "1613 6040\n",
      "1613 6040\n",
      "1613 6040\n",
      "1616 6040\n",
      "1616 6040\n",
      "1616 6040\n",
      "1617 6040\n",
      "1617 6040\n",
      "1618 6040\n",
      "1620 6040\n",
      "1623 6040\n",
      "1624 6040\n",
      "1624 6040\n",
      "1624 6040\n",
      "1624 6040\n",
      "1626 6040\n",
      "1626 6040\n",
      "1626 6040\n",
      "1628 6040\n",
      "1628 6040\n",
      "1628 6040\n",
      "1628 6040\n",
      "1628 6040\n",
      "1630 6040\n",
      "1631 6040\n",
      "1631 6040\n",
      "1631 6040\n",
      "1632 6040\n",
      "1632 6040\n",
      "1632 6040\n",
      "1632 6040\n",
      "1632 6040\n",
      "1632 6040\n",
      "1632 6040\n",
      "1632 6040\n",
      "1634 6040\n",
      "1635 6040\n",
      "1635 6040\n",
      "1635 6040\n",
      "1635 6040\n",
      "1635 6040\n",
      "1635 6040\n",
      "1635 6040\n",
      "1635 6040\n",
      "1636 6040\n",
      "1636 6040\n",
      "1637 6040\n",
      "1639 6040\n",
      "1639 6040\n",
      "1639 6040\n",
      "1639 6040\n",
      "1639 6040\n",
      "1639 6040\n",
      "1640 6040\n",
      "1641 6040\n",
      "1641 6040\n",
      "1642 6040\n",
      "1643 6040\n",
      "1643 6040\n",
      "1643 6040\n",
      "1645 6040\n",
      "1645 6040\n",
      "1645 6040\n",
      "1645 6040\n",
      "1645 6040\n",
      "1646 6040\n",
      "1647 6040\n",
      "1647 6040\n",
      "1647 6040\n",
      "1647 6040\n",
      "1647 6040\n",
      "1647 6040\n",
      "1647 6040\n",
      "1647 6040\n",
      "1647 6040\n",
      "1648 6040\n",
      "1649 6040\n",
      "1650 6040\n",
      "1650 6040\n",
      "1652 6040\n",
      "1655 6040\n",
      "1655 6040\n",
      "1657 6040\n",
      "1658 6040\n",
      "1658 6040\n",
      "1658 6040\n",
      "1658 6040\n",
      "1660 6040\n",
      "1663 6040\n",
      "1665 6040\n",
      "1666 6040\n",
      "1666 6040\n",
      "1666 6040\n",
      "1666 6040\n",
      "1667 6040\n",
      "1667 6040\n",
      "1667 6040\n",
      "1667 6040\n",
      "1667 6040\n",
      "1670 6040\n",
      "1671 6040\n",
      "1671 6040\n",
      "1671 6040\n",
      "1671 6040\n",
      "1671 6040\n",
      "1671 6040\n",
      "1672 6040\n",
      "1674 6040\n",
      "1675 6040\n",
      "1675 6040\n",
      "1675 6040\n",
      "1675 6040\n",
      "1675 6040\n",
      "1676 6040\n",
      "1676 6040\n",
      "1676 6040\n",
      "1676 6040\n",
      "1676 6040\n",
      "1676 6040\n",
      "1676 6040\n",
      "1676 6040\n",
      "1676 6040\n",
      "1678 6040\n",
      "1678 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1680 6040\n",
      "1681 6040\n",
      "1683 6040\n",
      "1683 6040\n",
      "1684 6040\n",
      "1685 6040\n",
      "1685 6040\n",
      "1685 6040\n",
      "1685 6040\n",
      "1687 6040\n",
      "1687 6040\n",
      "1687 6040\n",
      "1687 6040\n",
      "1688 6040\n",
      "1688 6040\n",
      "1689 6040\n",
      "1690 6040\n",
      "1691 6040\n",
      "1692 6040\n",
      "1692 6040\n",
      "1693 6040\n",
      "1693 6040\n",
      "1693 6040\n",
      "1694 6040\n",
      "1694 6040\n",
      "1694 6040\n",
      "1694 6040\n",
      "1695 6040\n",
      "1695 6040\n",
      "1696 6040\n",
      "1696 6040\n",
      "1696 6040\n",
      "1697 6040\n",
      "1697 6040\n",
      "1697 6040\n",
      "1697 6040\n",
      "1698 6040\n",
      "1698 6040\n",
      "1698 6040\n",
      "1698 6040\n",
      "1698 6040\n",
      "1698 6040\n",
      "1698 6040\n",
      "1698 6040\n",
      "1698 6040\n",
      "1699 6040\n",
      "1699 6040\n",
      "1699 6040\n",
      "1699 6040\n",
      "1701 6040\n",
      "1701 6040\n",
      "1701 6040\n",
      "1701 6040\n",
      "1701 6040\n",
      "1701 6040\n",
      "1703 6040\n",
      "1705 6040\n",
      "1706 6040\n",
      "1706 6040\n",
      "1707 6040\n",
      "1709 6040\n",
      "1709 6040\n",
      "1710 6040\n",
      "1712 6040\n",
      "1712 6040\n",
      "1712 6040\n",
      "1712 6040\n",
      "1712 6040\n",
      "1713 6040\n",
      "1714 6040\n",
      "1714 6040\n",
      "1715 6040\n",
      "1716 6040\n",
      "1716 6040\n",
      "1717 6040\n",
      "1717 6040\n",
      "1717 6040\n",
      "1717 6040\n",
      "1719 6040\n",
      "1721 6040\n",
      "1722 6040\n",
      "1722 6040\n",
      "1723 6040\n",
      "1723 6040\n",
      "1724 6040\n",
      "1725 6040\n",
      "1726 6040\n",
      "1726 6040\n",
      "1726 6040\n",
      "1726 6040\n",
      "1727 6040\n",
      "1727 6040\n",
      "1727 6040\n",
      "1727 6040\n",
      "1727 6040\n",
      "1729 6040\n",
      "1731 6040\n",
      "1733 6040\n",
      "1733 6040\n",
      "1733 6040\n",
      "1733 6040\n",
      "1733 6040\n",
      "1733 6040\n",
      "1733 6040\n",
      "1733 6040\n",
      "1734 6040\n",
      "1735 6040\n",
      "1736 6040\n",
      "1736 6040\n",
      "1737 6040\n",
      "1737 6040\n",
      "1737 6040\n",
      "1737 6040\n",
      "1737 6040\n",
      "1737 6040\n",
      "1737 6040\n",
      "1737 6040\n",
      "1739 6040\n",
      "1740 6040\n",
      "1741 6040\n",
      "1741 6040\n",
      "1741 6040\n",
      "1741 6040\n",
      "1741 6040\n",
      "1741 6040\n",
      "1742 6040\n",
      "1743 6040\n",
      "1744 6040\n",
      "1745 6040\n",
      "1746 6040\n",
      "1746 6040\n",
      "1746 6040\n",
      "1747 6040\n",
      "1748 6040\n",
      "1748 6040\n",
      "1748 6040\n",
      "1748 6040\n",
      "1748 6040\n",
      "1748 6040\n",
      "1749 6040\n",
      "1749 6040\n",
      "1749 6040\n",
      "1749 6040\n",
      "1749 6040\n",
      "1749 6040\n",
      "1751 6040\n",
      "1752 6040\n",
      "1752 6040\n",
      "1752 6040\n",
      "1752 6040\n",
      "1753 6040\n",
      "1753 6040\n",
      "1753 6040\n",
      "1755 6040\n",
      "1755 6040\n",
      "1755 6040\n",
      "1755 6040\n",
      "1757 6040\n",
      "1757 6040\n",
      "1757 6040\n",
      "1757 6040\n",
      "1758 6040\n",
      "1758 6040\n",
      "1758 6040\n",
      "1758 6040\n",
      "1759 6040\n",
      "1759 6040\n",
      "1759 6040\n",
      "1760 6040\n",
      "1761 6040\n",
      "1763 6040\n",
      "1764 6040\n",
      "1764 6040\n",
      "1764 6040\n",
      "1764 6040\n",
      "1764 6040\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1764 6040\n",
      "1765 6040\n",
      "1767 6040\n",
      "1767 6040\n",
      "1767 6040\n",
      "1768 6040\n",
      "1768 6040\n",
      "1770 6040\n",
      "1771 6040\n",
      "1774 6040\n",
      "1775 6040\n",
      "1776 6040\n",
      "1776 6040\n",
      "1776 6040\n",
      "1776 6040\n",
      "1776 6040\n",
      "1778 6040\n",
      "1778 6040\n",
      "1778 6040\n",
      "1778 6040\n",
      "1778 6040\n",
      "1778 6040\n",
      "1779 6040\n",
      "1780 6040\n",
      "1780 6040\n",
      "1780 6040\n",
      "1780 6040\n",
      "1780 6040\n",
      "1780 6040\n",
      "1781 6040\n",
      "1782 6040\n",
      "1785 6040\n",
      "1786 6040\n",
      "1789 6040\n",
      "1790 6040\n",
      "1790 6040\n",
      "1790 6040\n",
      "1791 6040\n",
      "1791 6040\n",
      "1793 6040\n",
      "1793 6040\n",
      "1793 6040\n",
      "1794 6040\n",
      "1794 6040\n",
      "1794 6040\n",
      "1794 6040\n",
      "1795 6040\n",
      "1796 6040\n",
      "1797 6040\n",
      "1797 6040\n",
      "1798 6040\n",
      "1799 6040\n",
      "1800 6040\n",
      "1800 6040\n",
      "1802 6040\n",
      "1802 6040\n",
      "1802 6040\n",
      "1803 6040\n",
      "1803 6040\n",
      "1804 6040\n",
      "1804 6040\n",
      "1805 6040\n",
      "1806 6040\n",
      "1806 6040\n",
      "1807 6040\n",
      "1807 6040\n",
      "1808 6040\n",
      "1810 6040\n",
      "1812 6040\n",
      "1812 6040\n",
      "1812 6040\n",
      "1812 6040\n",
      "1812 6040\n",
      "1812 6040\n",
      "1812 6040\n",
      "1814 6040\n",
      "1816 6040\n",
      "1817 6040\n",
      "1819 6040\n",
      "1819 6040\n",
      "1820 6040\n",
      "1820 6040\n",
      "1820 6040\n",
      "1822 6040\n",
      "1824 6040\n",
      "1825 6040\n",
      "1825 6040\n",
      "1826 6040\n",
      "1828 6040\n",
      "1829 6040\n",
      "1831 6040\n",
      "1832 6040\n",
      "1833 6040\n",
      "1835 6040\n",
      "1835 6040\n",
      "1835 6040\n",
      "1835 6040\n",
      "1835 6040\n",
      "1835 6040\n",
      "1835 6040\n",
      "1835 6040\n",
      "1836 6040\n",
      "1836 6040\n",
      "1836 6040\n",
      "1836 6040\n",
      "1837 6040\n",
      "1837 6040\n",
      "1837 6040\n",
      "1837 6040\n",
      "1837 6040\n",
      "1837 6040\n",
      "1837 6040\n",
      "1837 6040\n",
      "1839 6040\n",
      "1841 6040\n",
      "1841 6040\n",
      "1841 6040\n",
      "1842 6040\n",
      "1842 6040\n",
      "1842 6040\n",
      "1842 6040\n",
      "1843 6040\n",
      "1844 6040\n",
      "1845 6040\n",
      "1845 6040\n",
      "1847 6040\n",
      "1850 6040\n",
      "1851 6040\n",
      "1851 6040\n",
      "1851 6040\n",
      "1851 6040\n",
      "1851 6040\n",
      "1852 6040\n",
      "1853 6040\n",
      "1854 6040\n",
      "1854 6040\n",
      "1854 6040\n",
      "1855 6040\n",
      "1856 6040\n",
      "1858 6040\n",
      "1859 6040\n",
      "1860 6040\n",
      "1860 6040\n",
      "1860 6040\n",
      "1861 6040\n",
      "1861 6040\n",
      "1861 6040\n",
      "1861 6040\n",
      "1862 6040\n",
      "1863 6040\n",
      "1865 6040\n",
      "1865 6040\n",
      "1865 6040\n",
      "1866 6040\n",
      "1866 6040\n",
      "1868 6040\n",
      "1870 6040\n",
      "1870 6040\n",
      "1871 6040\n",
      "1873 6040\n",
      "1873 6040\n",
      "1874 6040\n",
      "1875 6040\n",
      "1875 6040\n",
      "1875 6040\n",
      "1876 6040\n",
      "1877 6040\n",
      "1878 6040\n",
      "1879 6040\n",
      "1879 6040\n",
      "1879 6040\n",
      "1880 6040\n",
      "1880 6040\n",
      "1880 6040\n",
      "1880 6040\n",
      "1880 6040\n",
      "1880 6040\n",
      "1880 6040\n",
      "1880 6040\n",
      "1880 6040\n",
      "1881 6040\n",
      "1882 6040\n",
      "1882 6040\n",
      "1883 6040\n",
      "1883 6040\n",
      "1883 6040\n",
      "1883 6040\n",
      "1884 6040\n",
      "1884 6040\n",
      "1884 6040\n",
      "1884 6040\n",
      "1884 6040\n",
      "1884 6040\n",
      "1884 6040\n",
      "1885 6040\n",
      "1887 6040\n",
      "1888 6040\n",
      "1889 6040\n",
      "1889 6040\n",
      "1889 6040\n",
      "1889 6040\n",
      "1889 6040\n",
      "1889 6040\n",
      "1890 6040\n",
      "1890 6040\n",
      "1891 6040\n",
      "1891 6040\n",
      "1891 6040\n",
      "1894 6040\n",
      "1894 6040\n",
      "1895 6040\n",
      "1896 6040\n",
      "1896 6040\n",
      "1897 6040\n",
      "1897 6040\n",
      "1897 6040\n",
      "1897 6040\n",
      "1897 6040\n",
      "1897 6040\n",
      "1898 6040\n",
      "1899 6040\n",
      "1899 6040\n",
      "1899 6040\n",
      "1899 6040\n",
      "1899 6040\n",
      "1899 6040\n",
      "1899 6040\n",
      "1900 6040\n",
      "1901 6040\n",
      "1902 6040\n",
      "1902 6040\n",
      "1902 6040\n",
      "1903 6040\n",
      "1903 6040\n",
      "1904 6040\n",
      "1904 6040\n",
      "1904 6040\n",
      "1905 6040\n",
      "1908 6040\n",
      "1908 6040\n",
      "1909 6040\n",
      "1911 6040\n",
      "1912 6040\n",
      "1912 6040\n",
      "1912 6040\n",
      "1912 6040\n",
      "1912 6040\n",
      "1912 6040\n",
      "1912 6040\n",
      "1912 6040\n",
      "1912 6040\n",
      "1913 6040\n",
      "1916 6040\n",
      "1916 6040\n",
      "1916 6040\n",
      "1916 6040\n",
      "1917 6040\n",
      "1919 6040\n",
      "1920 6040\n",
      "1920 6040\n",
      "1920 6040\n",
      "1920 6040\n",
      "1920 6040\n",
      "1920 6040\n",
      "1921 6040\n",
      "1922 6040\n",
      "1922 6040\n",
      "1922 6040\n",
      "1922 6040\n",
      "1923 6040\n",
      "1924 6040\n",
      "1925 6040\n",
      "1925 6040\n",
      "1925 6040\n",
      "1926 6040\n",
      "1926 6040\n",
      "1926 6040\n",
      "1926 6040\n",
      "1926 6040\n",
      "1927 6040\n",
      "1928 6040\n",
      "1928 6040\n",
      "1930 6040\n",
      "1930 6040\n",
      "1930 6040\n",
      "1931 6040\n",
      "1932 6040\n",
      "1934 6040\n",
      "1936 6040\n",
      "1937 6040\n",
      "1937 6040\n",
      "1937 6040\n",
      "1938 6040\n",
      "1939 6040\n",
      "1939 6040\n",
      "1939 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1941 6040\n",
      "1942 6040\n",
      "1943 6040\n",
      "1943 6040\n",
      "1943 6040\n",
      "1943 6040\n",
      "1943 6040\n",
      "1943 6040\n",
      "1943 6040\n",
      "1945 6040\n",
      "1946 6040\n",
      "1947 6040\n",
      "1948 6040\n",
      "1948 6040\n",
      "1949 6040\n",
      "1950 6040\n",
      "1951 6040\n",
      "1951 6040\n",
      "1952 6040\n",
      "1952 6040\n",
      "1954 6040\n",
      "1954 6040\n",
      "1956 6040\n",
      "1957 6040\n",
      "1958 6040\n",
      "1958 6040\n",
      "1958 6040\n",
      "1958 6040\n",
      "1958 6040\n",
      "1958 6040\n",
      "1958 6040\n",
      "1958 6040\n",
      "1959 6040\n",
      "1960 6040\n",
      "1960 6040\n",
      "1961 6040\n",
      "1962 6040\n",
      "1962 6040\n",
      "1962 6040\n",
      "1962 6040\n",
      "1962 6040\n",
      "1963 6040\n",
      "1965 6040\n",
      "1968 6040\n",
      "1968 6040\n",
      "1968 6040\n",
      "1968 6040\n",
      "1968 6040\n",
      "1969 6040\n",
      "1969 6040\n",
      "1969 6040\n",
      "1969 6040\n",
      "1969 6040\n",
      "1970 6040\n",
      "1972 6040\n",
      "1974 6040\n",
      "1974 6040\n",
      "1974 6040\n",
      "1974 6040\n",
      "1974 6040\n",
      "1975 6040\n",
      "1976 6040\n",
      "1977 6040\n",
      "1978 6040\n",
      "1979 6040\n",
      "1980 6040\n",
      "1980 6040\n",
      "1980 6040\n",
      "1980 6040\n",
      "1980 6040\n",
      "1980 6040\n",
      "1980 6040\n",
      "1980 6040\n",
      "1980 6040\n",
      "1980 6040\n",
      "1980 6040\n",
      "1980 6040\n",
      "1981 6040\n",
      "1982 6040\n",
      "1983 6040\n",
      "1983 6040\n",
      "1983 6040\n",
      "1983 6040\n",
      "1983 6040\n",
      "1983 6040\n",
      "1984 6040\n",
      "1984 6040\n",
      "1984 6040\n",
      "1985 6040\n",
      "1987 6040\n",
      "1988 6040\n",
      "1988 6040\n",
      "1988 6040\n",
      "1988 6040\n",
      "1988 6040\n",
      "1988 6040\n",
      "1990 6040\n",
      "1992 6040\n",
      "1995 6040\n",
      "1996 6040\n",
      "1996 6040\n",
      "1997 6040\n",
      "1998 6040\n",
      "1998 6040\n",
      "1998 6040\n",
      "1999 6040\n",
      "2000 6040\n",
      "2002 6040\n",
      "2002 6040\n",
      "2003 6040\n",
      "2004 6040\n",
      "2005 6040\n",
      "2008 6040\n",
      "2008 6040\n",
      "2009 6040\n",
      "2010 6040\n",
      "2010 6040\n",
      "2010 6040\n",
      "2010 6040\n",
      "2010 6040\n",
      "2010 6040\n",
      "2010 6040\n",
      "2011 6040\n",
      "2011 6040\n",
      "2011 6040\n",
      "2012 6040\n",
      "2012 6040\n",
      "2012 6040\n",
      "2012 6040\n",
      "2012 6040\n",
      "2012 6040\n",
      "2013 6040\n",
      "2015 6040\n",
      "2015 6040\n",
      "2015 6040\n",
      "2015 6040\n",
      "2015 6040\n",
      "2015 6040\n",
      "2015 6040\n",
      "2015 6040\n",
      "2015 6040\n",
      "2016 6040\n",
      "2016 6040\n",
      "2016 6040\n",
      "2017 6040\n",
      "2017 6040\n",
      "2018 6040\n",
      "2018 6040\n",
      "2018 6040\n",
      "2018 6040\n",
      "2020 6040\n",
      "2020 6040\n",
      "2020 6040\n",
      "2020 6040\n",
      "2020 6040\n",
      "2021 6040\n",
      "2021 6040\n",
      "2022 6040\n",
      "2022 6040\n",
      "2023 6040\n",
      "2023 6040\n",
      "2024 6040\n",
      "2024 6040\n",
      "2024 6040\n",
      "2025 6040\n",
      "2026 6040\n",
      "2026 6040\n",
      "2027 6040\n",
      "2028 6040\n",
      "2029 6040\n",
      "2029 6040\n",
      "2030 6040\n",
      "2030 6040\n",
      "2030 6040\n",
      "2030 6040\n",
      "2030 6040\n",
      "2030 6040\n",
      "2031 6040\n",
      "2031 6040\n",
      "2032 6040\n",
      "2034 6040\n",
      "2035 6040\n",
      "2036 6040\n",
      "2038 6040\n",
      "2038 6040\n",
      "2038 6040\n",
      "2038 6040\n",
      "2038 6040\n",
      "2039 6040\n",
      "2041 6040\n",
      "2041 6040\n",
      "2041 6040\n",
      "2041 6040\n",
      "2041 6040\n",
      "2041 6040\n",
      "2042 6040\n",
      "2042 6040\n",
      "2043 6040\n",
      "2044 6040\n",
      "2046 6040\n",
      "2047 6040\n",
      "2047 6040\n",
      "2047 6040\n",
      "2050 6040\n",
      "2050 6040\n",
      "2050 6040\n",
      "2051 6040\n",
      "2051 6040\n",
      "2053 6040\n",
      "2054 6040\n",
      "2054 6040\n",
      "2054 6040\n",
      "2055 6040\n",
      "2056 6040\n",
      "2056 6040\n",
      "2056 6040\n",
      "2057 6040\n",
      "2058 6040\n",
      "2059 6040\n",
      "2059 6040\n",
      "2060 6040\n",
      "2060 6040\n",
      "2060 6040\n",
      "2062 6040\n",
      "2063 6040\n",
      "2063 6040\n",
      "2063 6040\n",
      "2063 6040\n",
      "2063 6040\n",
      "2063 6040\n",
      "2063 6040\n",
      "2063 6040\n",
      "2063 6040\n",
      "2063 6040\n",
      "2063 6040\n",
      "2063 6040\n",
      "2063 6040\n",
      "2064 6040\n",
      "2064 6040\n",
      "2065 6040\n",
      "2067 6040\n",
      "2067 6040\n",
      "2068 6040\n",
      "2069 6040\n",
      "2070 6040\n",
      "2071 6040\n",
      "2071 6040\n",
      "2072 6040\n",
      "2072 6040\n",
      "2072 6040\n",
      "2073 6040\n",
      "2073 6040\n",
      "2073 6040\n",
      "2073 6040\n",
      "2073 6040\n",
      "2073 6040\n",
      "2075 6040\n",
      "2076 6040\n",
      "2077 6040\n",
      "2077 6040\n",
      "2077 6040\n",
      "2077 6040\n",
      "2077 6040\n",
      "2077 6040\n",
      "2078 6040\n",
      "2079 6040\n",
      "2080 6040\n",
      "2082 6040\n",
      "2084 6040\n",
      "2084 6040\n",
      "2085 6040\n",
      "2085 6040\n",
      "2085 6040\n",
      "2088 6040\n",
      "2088 6040\n",
      "2088 6040\n",
      "2088 6040\n",
      "2088 6040\n",
      "2089 6040\n",
      "2090 6040\n",
      "2090 6040\n",
      "2091 6040\n",
      "2091 6040\n",
      "2092 6040\n",
      "2092 6040\n",
      "2092 6040\n",
      "2092 6040\n",
      "2092 6040\n",
      "2092 6040\n",
      "2092 6040\n",
      "2094 6040\n",
      "2095 6040\n",
      "2096 6040\n",
      "2097 6040\n",
      "2097 6040\n",
      "2098 6040\n",
      "2098 6040\n",
      "2098 6040\n",
      "2098 6040\n",
      "2100 6040\n",
      "2100 6040\n",
      "2100 6040\n",
      "2101 6040\n",
      "2102 6040\n",
      "2102 6040\n",
      "2102 6040\n",
      "2102 6040\n",
      "2102 6040\n",
      "2103 6040\n",
      "2104 6040\n",
      "2105 6040\n",
      "2105 6040\n",
      "2105 6040\n",
      "2105 6040\n",
      "2105 6040\n",
      "2106 6040\n",
      "2106 6040\n",
      "2106 6040\n",
      "2106 6040\n",
      "2106 6040\n",
      "2106 6040\n",
      "2106 6040\n",
      "2106 6040\n",
      "2106 6040\n",
      "2109 6040\n",
      "2109 6040\n",
      "2109 6040\n",
      "2109 6040\n",
      "2109 6040\n",
      "2109 6040\n",
      "2109 6040\n",
      "2109 6040\n",
      "2110 6040\n",
      "2110 6040\n",
      "2112 6040\n",
      "2114 6040\n",
      "2114 6040\n",
      "2116 6040\n",
      "2116 6040\n",
      "2116 6040\n",
      "2116 6040\n",
      "2116 6040\n",
      "2116 6040\n",
      "2116 6040\n",
      "2116 6040\n",
      "2116 6040\n",
      "2116 6040\n",
      "2117 6040\n",
      "2119 6040\n",
      "2119 6040\n",
      "2120 6040\n",
      "2120 6040\n",
      "2121 6040\n",
      "2121 6040\n",
      "2122 6040\n",
      "2122 6040\n",
      "2124 6040\n",
      "2124 6040\n",
      "2124 6040\n",
      "2124 6040\n",
      "2124 6040\n",
      "2124 6040\n",
      "2125 6040\n",
      "2125 6040\n",
      "2125 6040\n",
      "2126 6040\n",
      "2127 6040\n",
      "2128 6040\n",
      "2129 6040\n",
      "2129 6040\n",
      "2129 6040\n",
      "2130 6040\n",
      "2131 6040\n",
      "2131 6040\n",
      "2131 6040\n",
      "2132 6040\n",
      "2135 6040\n",
      "2136 6040\n",
      "2137 6040\n",
      "2138 6040\n",
      "2140 6040\n",
      "2140 6040\n",
      "2142 6040\n",
      "2143 6040\n",
      "2144 6040\n",
      "2145 6040\n",
      "2145 6040\n",
      "2145 6040\n",
      "2146 6040\n",
      "2147 6040\n",
      "2148 6040\n",
      "2148 6040\n",
      "2149 6040\n",
      "2152 6040\n",
      "2153 6040\n",
      "2153 6040\n",
      "2153 6040\n",
      "2154 6040\n",
      "2156 6040\n",
      "2156 6040\n",
      "2156 6040\n",
      "2157 6040\n",
      "2157 6040\n",
      "2158 6040\n",
      "2160 6040\n",
      "2161 6040\n",
      "2162 6040\n",
      "2162 6040\n",
      "2163 6040\n",
      "2164 6040\n",
      "2164 6040\n",
      "2164 6040\n",
      "2164 6040\n",
      "2165 6040\n",
      "2165 6040\n",
      "2166 6040\n",
      "2166 6040\n",
      "2166 6040\n",
      "2167 6040\n",
      "2167 6040\n",
      "2168 6040\n",
      "2168 6040\n",
      "2168 6040\n",
      "2169 6040\n",
      "2170 6040\n",
      "2171 6040\n",
      "2172 6040\n",
      "2172 6040\n",
      "2172 6040\n",
      "2172 6040\n",
      "2172 6040\n",
      "2173 6040\n",
      "2173 6040\n",
      "2173 6040\n",
      "2174 6040\n",
      "2175 6040\n",
      "2175 6040\n",
      "2176 6040\n",
      "2176 6040\n",
      "2177 6040\n",
      "2177 6040\n",
      "2178 6040\n",
      "2178 6040\n",
      "2179 6040\n",
      "2180 6040\n",
      "2180 6040\n",
      "2180 6040\n",
      "2180 6040\n",
      "2181 6040\n",
      "2181 6040\n",
      "2181 6040\n",
      "2181 6040\n",
      "2181 6040\n",
      "2181 6040\n",
      "2181 6040\n",
      "2181 6040\n",
      "2181 6040\n",
      "2182 6040\n",
      "2185 6040\n",
      "2185 6040\n",
      "2185 6040\n",
      "2186 6040\n",
      "2186 6040\n",
      "2186 6040\n",
      "2187 6040\n",
      "2188 6040\n",
      "2188 6040\n",
      "2188 6040\n",
      "2188 6040\n",
      "2189 6040\n",
      "2190 6040\n",
      "2191 6040\n",
      "2192 6040\n",
      "2194 6040\n",
      "2195 6040\n",
      "2195 6040\n",
      "2195 6040\n",
      "2197 6040\n",
      "2199 6040\n",
      "2199 6040\n",
      "2201 6040\n",
      "2202 6040\n",
      "2203 6040\n",
      "2203 6040\n",
      "2203 6040\n",
      "2203 6040\n",
      "2203 6040\n",
      "2205 6040\n",
      "2205 6040\n",
      "2205 6040\n",
      "2205 6040\n",
      "2205 6040\n",
      "2206 6040\n",
      "2206 6040\n",
      "2208 6040\n",
      "2208 6040\n",
      "2208 6040\n",
      "2211 6040\n",
      "2211 6040\n",
      "2211 6040\n",
      "2212 6040\n",
      "2213 6040\n",
      "2214 6040\n",
      "2215 6040\n",
      "2216 6040\n",
      "2218 6040\n",
      "2219 6040\n",
      "2219 6040\n",
      "2221 6040\n",
      "2221 6040\n",
      "2222 6040\n",
      "2222 6040\n",
      "2223 6040\n",
      "2223 6040\n",
      "2223 6040\n",
      "2223 6040\n",
      "2223 6040\n",
      "2224 6040\n",
      "2225 6040\n",
      "2225 6040\n",
      "2225 6040\n",
      "2225 6040\n",
      "2227 6040\n",
      "2229 6040\n",
      "2230 6040\n",
      "2230 6040\n",
      "2231 6040\n",
      "2231 6040\n",
      "2231 6040\n",
      "2231 6040\n",
      "2232 6040\n",
      "2232 6040\n",
      "2232 6040\n",
      "2233 6040\n",
      "2233 6040\n",
      "2234 6040\n",
      "2235 6040\n",
      "2236 6040\n",
      "2237 6040\n",
      "2237 6040\n",
      "2237 6040\n",
      "2237 6040\n",
      "2238 6040\n",
      "2239 6040\n",
      "2239 6040\n",
      "2240 6040\n",
      "2241 6040\n",
      "2242 6040\n",
      "2242 6040\n",
      "2242 6040\n",
      "2243 6040\n",
      "2244 6040\n",
      "2244 6040\n",
      "2244 6040\n",
      "2244 6040\n",
      "2245 6040\n",
      "2246 6040\n",
      "2247 6040\n",
      "2247 6040\n",
      "2247 6040\n",
      "2248 6040\n",
      "2249 6040\n",
      "2251 6040\n",
      "2251 6040\n",
      "2251 6040\n",
      "2251 6040\n",
      "2252 6040\n",
      "2254 6040\n",
      "2255 6040\n",
      "2255 6040\n",
      "2257 6040\n",
      "2258 6040\n",
      "2258 6040\n",
      "2258 6040\n",
      "2259 6040\n",
      "2259 6040\n",
      "2260 6040\n",
      "2261 6040\n",
      "2261 6040\n",
      "2262 6040\n",
      "2263 6040\n",
      "2263 6040\n",
      "2263 6040\n",
      "2264 6040\n",
      "2264 6040\n",
      "2264 6040\n",
      "2265 6040\n",
      "2265 6040\n",
      "2266 6040\n",
      "2267 6040\n",
      "2270 6040\n",
      "2271 6040\n",
      "2271 6040\n",
      "2271 6040\n",
      "2272 6040\n",
      "2272 6040\n",
      "2274 6040\n",
      "2276 6040\n",
      "2277 6040\n",
      "2279 6040\n",
      "2279 6040\n",
      "2279 6040\n",
      "2279 6040\n",
      "2280 6040\n",
      "2281 6040\n",
      "2282 6040\n",
      "2282 6040\n",
      "2284 6040\n",
      "2286 6040\n",
      "2288 6040\n",
      "2288 6040\n",
      "2288 6040\n",
      "2288 6040\n",
      "2288 6040\n",
      "2289 6040\n",
      "2290 6040\n",
      "2291 6040\n",
      "2293 6040\n",
      "2293 6040\n",
      "2293 6040\n",
      "2295 6040\n",
      "2298 6040\n",
      "2298 6040\n",
      "2300 6040\n",
      "2302 6040\n",
      "2302 6040\n",
      "2303 6040\n",
      "2303 6040\n",
      "2303 6040\n",
      "2304 6040\n",
      "2304 6040\n",
      "2304 6040\n",
      "2304 6040\n",
      "2304 6040\n",
      "2304 6040\n",
      "2304 6040\n",
      "2304 6040\n",
      "2304 6040\n",
      "2305 6040\n",
      "2306 6040\n",
      "2307 6040\n",
      "2308 6040\n",
      "2309 6040\n",
      "2310 6040\n",
      "2311 6040\n",
      "2314 6040\n",
      "2316 6040\n",
      "2316 6040\n",
      "2318 6040\n",
      "2319 6040\n",
      "2320 6040\n",
      "2321 6040\n",
      "2322 6040\n",
      "2323 6040\n",
      "2323 6040\n",
      "2324 6040\n",
      "2326 6040\n",
      "2327 6040\n",
      "2330 6040\n",
      "2330 6040\n",
      "2332 6040\n",
      "2334 6040\n",
      "2334 6040\n",
      "2334 6040\n",
      "2334 6040\n",
      "2335 6040\n",
      "2338 6040\n",
      "2338 6040\n",
      "2340 6040\n",
      "2340 6040\n",
      "2340 6040\n",
      "2340 6040\n",
      "2341 6040\n",
      "2342 6040\n",
      "2344 6040\n",
      "2344 6040\n",
      "2346 6040\n",
      "2348 6040\n",
      "2348 6040\n",
      "2349 6040\n",
      "2350 6040\n",
      "2350 6040\n",
      "2351 6040\n",
      "2352 6040\n",
      "2353 6040\n",
      "2353 6040\n",
      "2354 6040\n",
      "2355 6040\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2357 6040\n",
      "2359 6040\n",
      "2361 6040\n",
      "2364 6040\n",
      "2366 6040\n",
      "2368 6040\n",
      "2368 6040\n",
      "2369 6040\n",
      "2371 6040\n",
      "2372 6040\n",
      "2374 6040\n",
      "2374 6040\n",
      "2376 6040\n",
      "2376 6040\n",
      "2376 6040\n",
      "2376 6040\n",
      "2376 6040\n",
      "2378 6040\n",
      "2378 6040\n",
      "2378 6040\n",
      "2380 6040\n",
      "2380 6040\n",
      "2380 6040\n",
      "2380 6040\n",
      "2382 6040\n",
      "2383 6040\n",
      "2383 6040\n",
      "2383 6040\n",
      "2383 6040\n",
      "2383 6040\n",
      "2386 6040\n",
      "2388 6040\n",
      "2389 6040\n",
      "2389 6040\n",
      "2389 6040\n",
      "2391 6040\n",
      "2392 6040\n",
      "2393 6040\n",
      "2394 6040\n",
      "2395 6040\n",
      "2395 6040\n",
      "2397 6040\n",
      "2398 6040\n",
      "2400 6040\n",
      "2402 6040\n",
      "2402 6040\n",
      "2402 6040\n",
      "2402 6040\n",
      "2402 6040\n",
      "2402 6040\n",
      "2403 6040\n",
      "2404 6040\n",
      "2405 6040\n",
      "2406 6040\n",
      "2407 6040\n",
      "2407 6040\n",
      "2409 6040\n",
      "2409 6040\n",
      "2410 6040\n",
      "2411 6040\n",
      "2411 6040\n",
      "2411 6040\n",
      "2413 6040\n",
      "2414 6040\n",
      "2414 6040\n",
      "2416 6040\n",
      "2418 6040\n",
      "2419 6040\n",
      "2419 6040\n",
      "2419 6040\n",
      "2419 6040\n",
      "2419 6040\n",
      "2421 6040\n",
      "2423 6040\n",
      "2424 6040\n",
      "2425 6040\n",
      "2427 6040\n",
      "2428 6040\n",
      "2429 6040\n",
      "2429 6040\n",
      "2432 6040\n",
      "2435 6040\n",
      "2436 6040\n",
      "2436 6040\n",
      "2436 6040\n",
      "2436 6040\n",
      "2436 6040\n",
      "2438 6040\n",
      "2438 6040\n",
      "2439 6040\n",
      "2442 6040\n",
      "2444 6040\n",
      "2445 6040\n",
      "2445 6040\n",
      "2446 6040\n",
      "2446 6040\n",
      "2446 6040\n",
      "2446 6040\n",
      "2446 6040\n",
      "2448 6040\n",
      "2451 6040\n",
      "2451 6040\n",
      "2452 6040\n",
      "2453 6040\n",
      "2453 6040\n",
      "2453 6040\n",
      "2453 6040\n",
      "2453 6040\n",
      "2453 6040\n",
      "2454 6040\n",
      "2454 6040\n",
      "2454 6040\n",
      "2455 6040\n",
      "2455 6040\n",
      "2456 6040\n",
      "2456 6040\n",
      "2456 6040\n",
      "2457 6040\n",
      "2457 6040\n",
      "2457 6040\n",
      "2457 6040\n",
      "2457 6040\n",
      "2458 6040\n",
      "2458 6040\n",
      "2459 6040\n",
      "2460 6040\n",
      "2461 6040\n",
      "2462 6040\n",
      "2462 6040\n",
      "2463 6040\n",
      "2464 6040\n",
      "2465 6040\n",
      "2465 6040\n",
      "2466 6040\n",
      "2466 6040\n",
      "2468 6040\n",
      "2468 6040\n",
      "2471 6040\n",
      "2472 6040\n",
      "2472 6040\n",
      "2472 6040\n",
      "2475 6040\n",
      "2477 6040\n",
      "2478 6040\n",
      "2478 6040\n",
      "2478 6040\n",
      "2480 6040\n",
      "2481 6040\n",
      "2483 6040\n",
      "2484 6040\n",
      "2484 6040\n",
      "2484 6040\n",
      "2484 6040\n",
      "2484 6040\n",
      "2484 6040\n",
      "2485 6040\n",
      "2485 6040\n",
      "2486 6040\n",
      "2486 6040\n",
      "2489 6040\n",
      "2489 6040\n",
      "2489 6040\n",
      "2489 6040\n",
      "2491 6040\n",
      "2492 6040\n",
      "2493 6040\n",
      "2494 6040\n",
      "2496 6040\n",
      "2496 6040\n",
      "2496 6040\n",
      "2496 6040\n",
      "2496 6040\n",
      "2497 6040\n",
      "2498 6040\n",
      "2498 6040\n",
      "2500 6040\n",
      "2500 6040\n",
      "2501 6040\n",
      "2503 6040\n",
      "2503 6040\n",
      "2504 6040\n",
      "2504 6040\n",
      "2504 6040\n",
      "2506 6040\n",
      "2506 6040\n",
      "2506 6040\n",
      "2507 6040\n",
      "2507 6040\n",
      "2507 6040\n",
      "2507 6040\n",
      "2507 6040\n",
      "2507 6040\n",
      "2507 6040\n",
      "2507 6040\n",
      "2508 6040\n",
      "2510 6040\n",
      "2513 6040\n",
      "2515 6040\n",
      "2518 6040\n",
      "2520 6040\n",
      "2522 6040\n",
      "2523 6040\n",
      "2524 6040\n",
      "2526 6040\n",
      "2526 6040\n",
      "2526 6040\n",
      "2528 6040\n",
      "2529 6040\n",
      "2529 6040\n",
      "2529 6040\n",
      "2529 6040\n",
      "2529 6040\n",
      "2529 6040\n",
      "2529 6040\n",
      "2529 6040\n",
      "2532 6040\n",
      "2533 6040\n",
      "2535 6040\n",
      "2536 6040\n",
      "2537 6040\n",
      "2537 6040\n",
      "2537 6040\n",
      "2537 6040\n",
      "2537 6040\n",
      "2539 6040\n",
      "2540 6040\n",
      "2540 6040\n",
      "2541 6040\n",
      "2541 6040\n",
      "2541 6040\n",
      "2544 6040\n",
      "2544 6040\n",
      "2544 6040\n",
      "2544 6040\n",
      "2544 6040\n",
      "2544 6040\n",
      "2544 6040\n",
      "2545 6040\n",
      "2546 6040\n",
      "2547 6040\n",
      "2548 6040\n",
      "2550 6040\n",
      "2551 6040\n",
      "2552 6040\n",
      "2555 6040\n",
      "2555 6040\n",
      "2557 6040\n",
      "2558 6040\n",
      "2559 6040\n",
      "2560 6040\n",
      "2561 6040\n",
      "2562 6040\n",
      "2563 6040\n",
      "2564 6040\n",
      "2565 6040\n",
      "2565 6040\n",
      "2565 6040\n",
      "2566 6040\n",
      "2566 6040\n",
      "2567 6040\n",
      "2567 6040\n",
      "2567 6040\n",
      "2567 6040\n",
      "2569 6040\n",
      "2571 6040\n",
      "2572 6040\n",
      "2572 6040\n",
      "2573 6040\n",
      "2575 6040\n",
      "2575 6040\n",
      "2576 6040\n",
      "2576 6040\n",
      "2577 6040\n",
      "2579 6040\n",
      "2580 6040\n",
      "2581 6040\n",
      "2581 6040\n",
      "2581 6040\n",
      "2581 6040\n",
      "2583 6040\n",
      "2583 6040\n",
      "2583 6040\n",
      "2585 6040\n",
      "2586 6040\n",
      "2588 6040\n",
      "2589 6040\n",
      "2589 6040\n",
      "2590 6040\n",
      "2590 6040\n",
      "2590 6040\n",
      "2591 6040\n",
      "2592 6040\n",
      "2592 6040\n",
      "2592 6040\n",
      "2592 6040\n",
      "2593 6040\n",
      "2593 6040\n",
      "2594 6040\n",
      "2595 6040\n",
      "2596 6040\n",
      "2599 6040\n",
      "2599 6040\n",
      "2599 6040\n",
      "2600 6040\n",
      "2603 6040\n",
      "2605 6040\n",
      "2605 6040\n",
      "2606 6040\n",
      "2608 6040\n",
      "2608 6040\n",
      "2608 6040\n",
      "2609 6040\n",
      "2609 6040\n",
      "2611 6040\n",
      "2611 6040\n",
      "2611 6040\n",
      "2611 6040\n",
      "2612 6040\n",
      "2615 6040\n",
      "2617 6040\n",
      "2619 6040\n",
      "2620 6040\n",
      "2620 6040\n",
      "2621 6040\n",
      "2621 6040\n",
      "2621 6040\n",
      "2622 6040\n",
      "2624 6040\n",
      "2624 6040\n",
      "2624 6040\n",
      "2625 6040\n",
      "2625 6040\n",
      "2627 6040\n",
      "2627 6040\n",
      "2627 6040\n",
      "2627 6040\n",
      "2627 6040\n",
      "2628 6040\n",
      "2628 6040\n",
      "2629 6040\n",
      "2629 6040\n",
      "2630 6040\n",
      "2631 6040\n",
      "2633 6040\n",
      "2634 6040\n",
      "2634 6040\n",
      "2635 6040\n",
      "2636 6040\n",
      "2638 6040\n",
      "2638 6040\n",
      "2638 6040\n",
      "2638 6040\n",
      "2638 6040\n",
      "2639 6040\n",
      "2641 6040\n",
      "2641 6040\n",
      "2641 6040\n",
      "2642 6040\n",
      "2643 6040\n",
      "2643 6040\n",
      "2643 6040\n",
      "2643 6040\n",
      "2644 6040\n",
      "2645 6040\n",
      "2645 6040\n",
      "2646 6040\n",
      "2648 6040\n",
      "2649 6040\n",
      "2649 6040\n",
      "2650 6040\n",
      "2651 6040\n",
      "2654 6040\n",
      "2655 6040\n",
      "2656 6040\n",
      "2657 6040\n",
      "2659 6040\n",
      "2659 6040\n",
      "2661 6040\n",
      "2663 6040\n",
      "2663 6040\n",
      "2664 6040\n",
      "2664 6040\n",
      "2664 6040\n",
      "2664 6040\n",
      "2665 6040\n",
      "2665 6040\n",
      "2665 6040\n",
      "2665 6040\n",
      "2665 6040\n",
      "2665 6040\n",
      "2665 6040\n",
      "2665 6040\n",
      "2666 6040\n",
      "2668 6040\n",
      "2668 6040\n",
      "2669 6040\n",
      "2669 6040\n",
      "2670 6040\n",
      "2670 6040\n",
      "2671 6040\n",
      "2674 6040\n",
      "2674 6040\n",
      "2676 6040\n",
      "2676 6040\n",
      "2677 6040\n",
      "2679 6040\n",
      "2679 6040\n",
      "2679 6040\n",
      "2680 6040\n",
      "2680 6040\n",
      "2680 6040\n",
      "2681 6040\n",
      "2681 6040\n",
      "2682 6040\n",
      "2683 6040\n",
      "2683 6040\n",
      "2683 6040\n",
      "2684 6040\n",
      "2684 6040\n",
      "2685 6040\n",
      "2685 6040\n",
      "2688 6040\n",
      "2689 6040\n",
      "2690 6040\n",
      "2691 6040\n",
      "2691 6040\n",
      "2692 6040\n",
      "2693 6040\n",
      "2693 6040\n",
      "2694 6040\n",
      "2697 6040\n",
      "2699 6040\n",
      "2700 6040\n",
      "2700 6040\n",
      "2700 6040\n",
      "2701 6040\n",
      "2702 6040\n",
      "2703 6040\n",
      "2707 6040\n",
      "2710 6040\n",
      "2712 6040\n",
      "2715 6040\n",
      "2718 6040\n",
      "2718 6040\n",
      "2719 6040\n",
      "2721 6040\n",
      "2723 6040\n",
      "2724 6040\n",
      "2724 6040\n",
      "2726 6040\n",
      "2727 6040\n",
      "2729 6040\n",
      "2730 6040\n",
      "2731 6040\n",
      "2731 6040\n",
      "2731 6040\n",
      "2733 6040\n",
      "2734 6040\n",
      "2734 6040\n",
      "2736 6040\n",
      "2737 6040\n",
      "2737 6040\n",
      "2737 6040\n",
      "2737 6040\n",
      "2738 6040\n",
      "2740 6040\n",
      "2740 6040\n",
      "2742 6040\n",
      "2743 6040\n",
      "2743 6040\n",
      "2743 6040\n",
      "2743 6040\n",
      "2743 6040\n",
      "2744 6040\n",
      "2745 6040\n",
      "2745 6040\n",
      "2747 6040\n",
      "2747 6040\n",
      "2748 6040\n",
      "2748 6040\n",
      "2748 6040\n",
      "2749 6040\n",
      "2750 6040\n",
      "2750 6040\n",
      "2751 6040\n",
      "2751 6040\n",
      "2752 6040\n",
      "2752 6040\n",
      "2752 6040\n",
      "2752 6040\n",
      "2753 6040\n",
      "2753 6040\n",
      "2753 6040\n",
      "2753 6040\n",
      "2753 6040\n",
      "2754 6040\n",
      "2756 6040\n",
      "2756 6040\n",
      "2757 6040\n",
      "2757 6040\n",
      "2760 6040\n",
      "2761 6040\n",
      "2761 6040\n",
      "2761 6040\n",
      "2761 6040\n",
      "2761 6040\n",
      "2764 6040\n",
      "2764 6040\n",
      "2764 6040\n",
      "2764 6040\n",
      "2765 6040\n",
      "2765 6040\n",
      "2766 6040\n",
      "2768 6040\n",
      "2769 6040\n",
      "2770 6040\n",
      "2771 6040\n",
      "2771 6040\n",
      "2771 6040\n",
      "2772 6040\n",
      "2772 6040\n",
      "2774 6040\n",
      "2774 6040\n",
      "2774 6040\n",
      "2776 6040\n",
      "2776 6040\n",
      "2776 6040\n",
      "2776 6040\n",
      "2777 6040\n",
      "2777 6040\n",
      "2777 6040\n",
      "2777 6040\n",
      "2777 6040\n",
      "2777 6040\n",
      "2777 6040\n",
      "2777 6040\n",
      "2777 6040\n",
      "2778 6040\n",
      "2779 6040\n",
      "2780 6040\n",
      "2781 6040\n",
      "2781 6040\n",
      "2781 6040\n",
      "2783 6040\n",
      "2784 6040\n",
      "2785 6040\n",
      "2785 6040\n",
      "2786 6040\n",
      "2786 6040\n",
      "2786 6040\n",
      "2787 6040\n",
      "2788 6040\n",
      "2788 6040\n",
      "2789 6040\n",
      "2790 6040\n",
      "2792 6040\n",
      "2792 6040\n",
      "2793 6040\n",
      "2793 6040\n",
      "2793 6040\n",
      "2793 6040\n",
      "2793 6040\n",
      "2793 6040\n",
      "2793 6040\n",
      "2793 6040\n",
      "2794 6040\n",
      "2794 6040\n",
      "2795 6040\n",
      "2796 6040\n",
      "2796 6040\n",
      "2796 6040\n",
      "2796 6040\n",
      "2798 6040\n",
      "2800 6040\n",
      "2801 6040\n",
      "2802 6040\n",
      "2803 6040\n",
      "2804 6040\n",
      "2804 6040\n",
      "2806 6040\n",
      "2807 6040\n",
      "2807 6040\n",
      "2807 6040\n",
      "2807 6040\n",
      "2808 6040\n",
      "2809 6040\n",
      "2810 6040\n",
      "2810 6040\n",
      "2810 6040\n",
      "2810 6040\n",
      "2811 6040\n",
      "2812 6040\n",
      "2814 6040\n",
      "2814 6040\n",
      "2815 6040\n",
      "2817 6040\n",
      "2818 6040\n",
      "2818 6040\n",
      "2818 6040\n",
      "2820 6040\n",
      "2820 6040\n",
      "2820 6040\n",
      "2820 6040\n",
      "2820 6040\n",
      "2820 6040\n",
      "2820 6040\n",
      "2820 6040\n",
      "2820 6040\n",
      "2822 6040\n",
      "2824 6040\n",
      "2824 6040\n",
      "2824 6040\n",
      "2825 6040\n",
      "2825 6040\n",
      "2826 6040\n",
      "2826 6040\n",
      "2827 6040\n",
      "2829 6040\n",
      "2830 6040\n",
      "2832 6040\n",
      "2832 6040\n",
      "2835 6040\n",
      "2837 6040\n",
      "2837 6040\n",
      "2838 6040\n",
      "2840 6040\n",
      "2840 6040\n",
      "2840 6040\n",
      "2841 6040\n",
      "2841 6040\n",
      "2841 6040\n",
      "2841 6040\n",
      "2841 6040\n",
      "2842 6040\n",
      "2844 6040\n",
      "2845 6040\n",
      "2846 6040\n",
      "2847 6040\n",
      "2847 6040\n",
      "2847 6040\n",
      "2847 6040\n",
      "2848 6040\n",
      "2848 6040\n",
      "2849 6040\n",
      "2849 6040\n",
      "2852 6040\n",
      "2852 6040\n",
      "2853 6040\n",
      "2854 6040\n",
      "2854 6040\n",
      "2854 6040\n",
      "2854 6040\n",
      "2856 6040\n",
      "2857 6040\n",
      "2857 6040\n",
      "2857 6040\n",
      "2857 6040\n",
      "2857 6040\n",
      "2857 6040\n",
      "2857 6040\n",
      "2857 6040\n",
      "2858 6040\n",
      "2859 6040\n",
      "2860 6040\n",
      "2860 6040\n",
      "2860 6040\n",
      "2860 6040\n",
      "2860 6040\n",
      "2862 6040\n",
      "2863 6040\n",
      "2864 6040\n",
      "2865 6040\n",
      "2866 6040\n",
      "2866 6040\n",
      "2868 6040\n",
      "2868 6040\n",
      "2869 6040\n",
      "2870 6040\n",
      "2872 6040\n",
      "2872 6040\n",
      "2872 6040\n",
      "2872 6040\n",
      "2873 6040\n",
      "2873 6040\n",
      "2873 6040\n",
      "2874 6040\n",
      "2876 6040\n",
      "2876 6040\n",
      "2877 6040\n",
      "2878 6040\n",
      "2878 6040\n",
      "2878 6040\n",
      "2878 6040\n",
      "2878 6040\n",
      "2878 6040\n",
      "2879 6040\n",
      "2880 6040\n",
      "2880 6040\n",
      "2881 6040\n",
      "2882 6040\n",
      "2882 6040\n",
      "2883 6040\n",
      "2885 6040\n",
      "2885 6040\n",
      "2886 6040\n",
      "2887 6040\n",
      "2887 6040\n",
      "2887 6040\n",
      "2887 6040\n",
      "2887 6040\n",
      "2887 6040\n",
      "2888 6040\n",
      "2888 6040\n",
      "2888 6040\n",
      "2888 6040\n",
      "2889 6040\n",
      "2889 6040\n",
      "2890 6040\n",
      "2891 6040\n",
      "2892 6040\n",
      "2894 6040\n",
      "2895 6040\n",
      "2895 6040\n",
      "2895 6040\n",
      "2895 6040\n",
      "2895 6040\n",
      "2896 6040\n",
      "2896 6040\n",
      "2896 6040\n",
      "2897 6040\n",
      "2898 6040\n",
      "2898 6040\n",
      "2899 6040\n",
      "2899 6040\n",
      "2899 6040\n",
      "2899 6040\n",
      "2900 6040\n",
      "2900 6040\n",
      "2900 6040\n",
      "2901 6040\n",
      "2901 6040\n",
      "2903 6040\n",
      "2903 6040\n",
      "2905 6040\n",
      "2905 6040\n",
      "2907 6040\n",
      "2907 6040\n",
      "2907 6040\n",
      "2907 6040\n",
      "2907 6040\n",
      "2907 6040\n",
      "2907 6040\n",
      "2907 6040\n",
      "2907 6040\n",
      "2909 6040\n",
      "2909 6040\n",
      "2909 6040\n",
      "2909 6040\n",
      "2909 6040\n",
      "2909 6040\n",
      "2909 6040\n",
      "2909 6040\n",
      "2909 6040\n",
      "2909 6040\n",
      "2909 6040\n",
      "2909 6040\n",
      "2909 6040\n",
      "2910 6040\n",
      "2911 6040\n",
      "2913 6040\n",
      "2913 6040\n",
      "2913 6040\n",
      "2914 6040\n",
      "2915 6040\n",
      "2916 6040\n",
      "2916 6040\n",
      "2917 6040\n",
      "2918 6040\n",
      "2918 6040\n",
      "2918 6040\n",
      "2918 6040\n",
      "2919 6040\n",
      "2921 6040\n",
      "2921 6040\n",
      "2923 6040\n",
      "2926 6040\n",
      "2926 6040\n",
      "2926 6040\n",
      "2926 6040\n",
      "2928 6040\n",
      "2928 6040\n",
      "2928 6040\n",
      "2928 6040\n",
      "2928 6040\n",
      "2929 6040\n",
      "2929 6040\n",
      "2929 6040\n",
      "2931 6040\n",
      "2931 6040\n",
      "2931 6040\n",
      "2933 6040\n",
      "2934 6040\n",
      "2934 6040\n",
      "2934 6040\n",
      "2934 6040\n",
      "2934 6040\n",
      "2934 6040\n",
      "2935 6040\n",
      "2935 6040\n",
      "2937 6040\n",
      "2938 6040\n",
      "2938 6040\n",
      "2939 6040\n",
      "2939 6040\n",
      "2941 6040\n",
      "2941 6040\n",
      "2941 6040\n",
      "2941 6040\n",
      "2942 6040\n",
      "2943 6040\n",
      "2944 6040\n",
      "2944 6040\n",
      "2945 6040\n",
      "2946 6040\n",
      "2946 6040\n",
      "2946 6040\n",
      "2946 6040\n",
      "2947 6040\n",
      "2947 6040\n",
      "2949 6040\n",
      "2951 6040\n",
      "2952 6040\n",
      "2952 6040\n",
      "2953 6040\n",
      "2955 6040\n",
      "2955 6040\n",
      "2957 6040\n",
      "2959 6040\n",
      "2961 6040\n",
      "2962 6040\n",
      "2962 6040\n",
      "2962 6040\n",
      "2962 6040\n",
      "2962 6040\n",
      "2962 6040\n",
      "2964 6040\n",
      "2966 6040\n",
      "2966 6040\n",
      "2967 6040\n",
      "2967 6040\n",
      "2967 6040\n",
      "2967 6040\n",
      "2967 6040\n",
      "2968 6040\n",
      "2968 6040\n",
      "2969 6040\n",
      "2969 6040\n",
      "2971 6040\n",
      "2972 6040\n",
      "2973 6040\n",
      "2974 6040\n",
      "2975 6040\n",
      "2976 6040\n",
      "2976 6040\n",
      "2978 6040\n",
      "2978 6040\n",
      "2980 6040\n",
      "2981 6040\n",
      "2983 6040\n",
      "2985 6040\n",
      "2985 6040\n",
      "2986 6040\n",
      "2986 6040\n",
      "2986 6040\n",
      "2986 6040\n",
      "2986 6040\n",
      "2986 6040\n",
      "2986 6040\n",
      "2988 6040\n",
      "2989 6040\n",
      "2990 6040\n",
      "2990 6040\n",
      "2990 6040\n",
      "2992 6040\n",
      "2994 6040\n",
      "2994 6040\n",
      "2994 6040\n",
      "2994 6040\n",
      "2995 6040\n",
      "2995 6040\n",
      "2995 6040\n",
      "2995 6040\n",
      "2996 6040\n",
      "2996 6040\n",
      "2996 6040\n",
      "2996 6040\n",
      "2997 6040\n",
      "2997 6040\n",
      "2998 6040\n",
      "2999 6040\n",
      "3000 6040\n",
      "3001 6040\n",
      "3001 6040\n",
      "3001 6040\n",
      "3002 6040\n",
      "3002 6040\n",
      "3004 6040\n",
      "3004 6040\n",
      "3005 6040\n",
      "3007 6040\n",
      "3007 6040\n",
      "3007 6040\n",
      "3010 6040\n",
      "3011 6040\n",
      "3012 6040\n",
      "3012 6040\n",
      "3012 6040\n",
      "3013 6040\n",
      "3013 6040\n",
      "3013 6040\n",
      "3013 6040\n",
      "3013 6040\n",
      "3014 6040\n",
      "3014 6040\n",
      "3016 6040\n",
      "3017 6040\n",
      "3017 6040\n",
      "3017 6040\n",
      "3018 6040\n",
      "3018 6040\n",
      "3018 6040\n",
      "3018 6040\n",
      "3018 6040\n",
      "3018 6040\n",
      "3019 6040\n",
      "3020 6040\n",
      "3021 6040\n",
      "3022 6040\n",
      "3023 6040\n",
      "3024 6040\n",
      "3024 6040\n",
      "3025 6040\n",
      "3026 6040\n",
      "3026 6040\n",
      "3026 6040\n",
      "3026 6040\n",
      "3028 6040\n",
      "3029 6040\n",
      "3029 6040\n",
      "3029 6040\n",
      "3029 6040\n",
      "3029 6040\n",
      "3029 6040\n",
      "3029 6040\n",
      "3029 6040\n",
      "3031 6040\n",
      "3031 6040\n",
      "3031 6040\n",
      "3031 6040\n",
      "3031 6040\n",
      "3032 6040\n",
      "3032 6040\n",
      "3032 6040\n",
      "3032 6040\n",
      "3032 6040\n",
      "3032 6040\n",
      "3032 6040\n",
      "3032 6040\n",
      "3032 6040\n",
      "3032 6040\n",
      "3033 6040\n",
      "3033 6040\n",
      "3035 6040\n",
      "3036 6040\n",
      "3038 6040\n",
      "3038 6040\n",
      "3040 6040\n",
      "3041 6040\n",
      "3043 6040\n",
      "3044 6040\n",
      "3044 6040\n",
      "3044 6040\n",
      "3045 6040\n",
      "3046 6040\n",
      "3047 6040\n",
      "3049 6040\n",
      "3050 6040\n",
      "3051 6040\n",
      "3051 6040\n",
      "3051 6040\n",
      "3051 6040\n",
      "3052 6040\n",
      "3053 6040\n",
      "3054 6040\n",
      "3054 6040\n",
      "3054 6040\n",
      "3054 6040\n",
      "3054 6040\n",
      "3054 6040\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3055 6040\n",
      "3055 6040\n",
      "3056 6040\n",
      "3056 6040\n",
      "3056 6040\n",
      "3057 6040\n",
      "3057 6040\n",
      "3058 6040\n",
      "3059 6040\n",
      "3062 6040\n",
      "3063 6040\n",
      "3065 6040\n",
      "3065 6040\n",
      "3065 6040\n",
      "3066 6040\n",
      "3067 6040\n",
      "3067 6040\n",
      "3067 6040\n",
      "3067 6040\n",
      "3067 6040\n",
      "3067 6040\n",
      "3067 6040\n",
      "3067 6040\n",
      "3069 6040\n",
      "3069 6040\n",
      "3070 6040\n",
      "3072 6040\n",
      "3072 6040\n",
      "3073 6040\n",
      "3074 6040\n",
      "3075 6040\n",
      "3075 6040\n",
      "3075 6040\n",
      "3077 6040\n",
      "3079 6040\n",
      "3080 6040\n",
      "3080 6040\n",
      "3080 6040\n",
      "3080 6040\n",
      "3080 6040\n",
      "3081 6040\n",
      "3081 6040\n",
      "3081 6040\n",
      "3081 6040\n",
      "3082 6040\n",
      "3082 6040\n",
      "3082 6040\n",
      "3082 6040\n",
      "3083 6040\n",
      "3084 6040\n",
      "3085 6040\n",
      "3086 6040\n",
      "3087 6040\n",
      "3087 6040\n",
      "3087 6040\n",
      "3088 6040\n",
      "3090 6040\n",
      "3092 6040\n",
      "3093 6040\n",
      "3093 6040\n",
      "3095 6040\n",
      "3095 6040\n",
      "3096 6040\n",
      "3096 6040\n",
      "3098 6040\n",
      "3099 6040\n",
      "3099 6040\n",
      "3101 6040\n",
      "3101 6040\n",
      "3101 6040\n",
      "3102 6040\n",
      "3105 6040\n",
      "3106 6040\n",
      "3107 6040\n",
      "3108 6040\n",
      "3108 6040\n",
      "3108 6040\n",
      "3108 6040\n",
      "3108 6040\n",
      "3110 6040\n",
      "3110 6040\n",
      "3110 6040\n",
      "3111 6040\n",
      "3112 6040\n",
      "3112 6040\n",
      "3112 6040\n",
      "3114 6040\n",
      "3115 6040\n",
      "3117 6040\n",
      "3118 6040\n",
      "3118 6040\n",
      "3118 6040\n",
      "3118 6040\n",
      "3118 6040\n",
      "3119 6040\n",
      "3120 6040\n",
      "3121 6040\n",
      "3121 6040\n",
      "3122 6040\n",
      "3123 6040\n",
      "3125 6040\n",
      "3125 6040\n",
      "3125 6040\n",
      "3125 6040\n",
      "3126 6040\n",
      "3128 6040\n",
      "3128 6040\n",
      "3128 6040\n",
      "3129 6040\n",
      "3129 6040\n",
      "3129 6040\n",
      "3129 6040\n",
      "3129 6040\n",
      "3130 6040\n",
      "3131 6040\n",
      "3134 6040\n",
      "3135 6040\n",
      "3135 6040\n",
      "3137 6040\n",
      "3138 6040\n",
      "3138 6040\n",
      "3140 6040\n",
      "3140 6040\n",
      "3140 6040\n",
      "3141 6040\n",
      "3142 6040\n",
      "3143 6040\n",
      "3143 6040\n",
      "3145 6040\n",
      "3145 6040\n",
      "3147 6040\n",
      "3147 6040\n",
      "3148 6040\n",
      "3149 6040\n",
      "3151 6040\n",
      "3151 6040\n",
      "3153 6040\n",
      "3154 6040\n",
      "3154 6040\n",
      "3155 6040\n",
      "3157 6040\n",
      "3157 6040\n",
      "3158 6040\n",
      "3158 6040\n",
      "3158 6040\n",
      "3159 6040\n",
      "3159 6040\n",
      "3161 6040\n",
      "3162 6040\n",
      "3163 6040\n",
      "3163 6040\n",
      "3163 6040\n",
      "3163 6040\n",
      "3163 6040\n",
      "3163 6040\n",
      "3163 6040\n",
      "3163 6040\n",
      "3163 6040\n",
      "3166 6040\n",
      "3167 6040\n",
      "3167 6040\n",
      "3169 6040\n",
      "3170 6040\n",
      "3171 6040\n",
      "3172 6040\n",
      "3173 6040\n",
      "3174 6040\n",
      "3175 6040\n",
      "3177 6040\n",
      "3178 6040\n",
      "3178 6040\n",
      "3180 6040\n",
      "3180 6040\n",
      "3180 6040\n",
      "3180 6040\n",
      "3180 6040\n",
      "3182 6040\n",
      "3182 6040\n",
      "3182 6040\n",
      "3182 6040\n",
      "3182 6040\n",
      "3182 6040\n",
      "3182 6040\n",
      "3183 6040\n",
      "3184 6040\n",
      "3185 6040\n",
      "3188 6040\n",
      "3189 6040\n",
      "3189 6040\n",
      "3189 6040\n",
      "3189 6040\n",
      "3189 6040\n",
      "3191 6040\n",
      "3191 6040\n",
      "3191 6040\n",
      "3191 6040\n",
      "3192 6040\n",
      "3192 6040\n",
      "3193 6040\n",
      "3193 6040\n",
      "3195 6040\n",
      "3195 6040\n",
      "3196 6040\n",
      "3196 6040\n",
      "3196 6040\n",
      "3197 6040\n",
      "3198 6040\n",
      "3199 6040\n",
      "3200 6040\n",
      "3200 6040\n",
      "3201 6040\n",
      "3201 6040\n",
      "3201 6040\n",
      "3201 6040\n",
      "3202 6040\n",
      "3202 6040\n",
      "3203 6040\n",
      "3203 6040\n",
      "3205 6040\n",
      "3205 6040\n",
      "3205 6040\n",
      "3206 6040\n",
      "3207 6040\n",
      "3208 6040\n",
      "3208 6040\n",
      "3208 6040\n",
      "3208 6040\n",
      "3209 6040\n",
      "3209 6040\n",
      "3210 6040\n",
      "3210 6040\n",
      "3211 6040\n",
      "3213 6040\n",
      "3214 6040\n",
      "3216 6040\n",
      "3216 6040\n",
      "3216 6040\n",
      "3217 6040\n",
      "3217 6040\n",
      "3217 6040\n",
      "3217 6040\n",
      "3219 6040\n",
      "3219 6040\n",
      "3220 6040\n",
      "3223 6040\n",
      "3224 6040\n",
      "3224 6040\n",
      "3224 6040\n",
      "3224 6040\n",
      "3224 6040\n",
      "3224 6040\n",
      "3224 6040\n",
      "3224 6040\n",
      "3224 6040\n",
      "3224 6040\n",
      "3224 6040\n",
      "3226 6040\n",
      "3227 6040\n",
      "3227 6040\n",
      "3227 6040\n",
      "3227 6040\n",
      "3228 6040\n",
      "3229 6040\n",
      "3229 6040\n",
      "3230 6040\n",
      "3230 6040\n",
      "3231 6040\n",
      "3232 6040\n",
      "3233 6040\n",
      "3233 6040\n",
      "3237 6040\n",
      "3239 6040\n",
      "3240 6040\n",
      "3240 6040\n",
      "3242 6040\n",
      "3242 6040\n",
      "3243 6040\n",
      "3243 6040\n",
      "3243 6040\n",
      "3245 6040\n",
      "3246 6040\n",
      "3246 6040\n",
      "3248 6040\n",
      "3249 6040\n",
      "3250 6040\n",
      "3251 6040\n",
      "3253 6040\n",
      "3253 6040\n",
      "3256 6040\n",
      "3257 6040\n",
      "3259 6040\n",
      "3259 6040\n",
      "3259 6040\n",
      "3259 6040\n",
      "3260 6040\n",
      "3260 6040\n",
      "3261 6040\n",
      "3261 6040\n",
      "3261 6040\n",
      "3261 6040\n",
      "3261 6040\n",
      "3261 6040\n",
      "3262 6040\n",
      "3263 6040\n",
      "3265 6040\n",
      "3265 6040\n",
      "3265 6040\n",
      "3265 6040\n",
      "3265 6040\n",
      "3266 6040\n",
      "3266 6040\n",
      "3267 6040\n",
      "3269 6040\n",
      "3270 6040\n",
      "3271 6040\n",
      "3271 6040\n",
      "3271 6040\n",
      "3271 6040\n",
      "3272 6040\n",
      "3272 6040\n",
      "3272 6040\n",
      "3272 6040\n",
      "3272 6040\n",
      "3272 6040\n",
      "3272 6040\n",
      "3272 6040\n",
      "3274 6040\n",
      "3274 6040\n",
      "3276 6040\n",
      "3277 6040\n",
      "3278 6040\n",
      "3279 6040\n",
      "3280 6040\n",
      "3280 6040\n",
      "3280 6040\n",
      "3280 6040\n",
      "3280 6040\n",
      "3280 6040\n",
      "3281 6040\n",
      "3281 6040\n",
      "3283 6040\n",
      "3283 6040\n",
      "3283 6040\n",
      "3285 6040\n",
      "3285 6040\n",
      "3285 6040\n",
      "3285 6040\n",
      "3285 6040\n",
      "3285 6040\n",
      "3286 6040\n",
      "3289 6040\n",
      "3290 6040\n",
      "3290 6040\n",
      "3292 6040\n",
      "3292 6040\n",
      "3292 6040\n",
      "3292 6040\n",
      "3292 6040\n",
      "3292 6040\n",
      "3292 6040\n",
      "3292 6040\n",
      "3292 6040\n",
      "3293 6040\n",
      "3294 6040\n",
      "3295 6040\n",
      "3297 6040\n",
      "3297 6040\n",
      "3299 6040\n",
      "3299 6040\n",
      "3299 6040\n",
      "3300 6040\n",
      "3300 6040\n",
      "3300 6040\n",
      "3301 6040\n",
      "3301 6040\n",
      "3301 6040\n",
      "3301 6040\n",
      "3303 6040\n",
      "3304 6040\n",
      "3305 6040\n",
      "3306 6040\n",
      "3308 6040\n",
      "3308 6040\n",
      "3308 6040\n",
      "3308 6040\n",
      "3308 6040\n",
      "3308 6040\n",
      "3308 6040\n",
      "3309 6040\n",
      "3309 6040\n",
      "3309 6040\n",
      "3310 6040\n",
      "3311 6040\n",
      "3311 6040\n",
      "3311 6040\n",
      "3311 6040\n",
      "3311 6040\n",
      "3311 6040\n",
      "3311 6040\n",
      "3311 6040\n",
      "3311 6040\n",
      "3312 6040\n",
      "3312 6040\n",
      "3312 6040\n",
      "3312 6040\n",
      "3312 6040\n",
      "3312 6040\n",
      "3313 6040\n",
      "3313 6040\n",
      "3313 6040\n",
      "3313 6040\n",
      "3313 6040\n",
      "3314 6040\n",
      "3314 6040\n",
      "3314 6040\n",
      "3314 6040\n",
      "3315 6040\n",
      "3316 6040\n",
      "3317 6040\n",
      "3318 6040\n",
      "3319 6040\n",
      "3320 6040\n",
      "3320 6040\n",
      "3320 6040\n",
      "3320 6040\n",
      "3320 6040\n",
      "3321 6040\n",
      "3322 6040\n",
      "3323 6040\n",
      "3326 6040\n",
      "3327 6040\n",
      "3327 6040\n",
      "3327 6040\n",
      "3328 6040\n",
      "3328 6040\n",
      "3328 6040\n",
      "3329 6040\n",
      "3329 6040\n",
      "3331 6040\n",
      "3332 6040\n",
      "3333 6040\n",
      "3333 6040\n",
      "3334 6040\n",
      "3336 6040\n",
      "3336 6040\n",
      "3336 6040\n",
      "3336 6040\n",
      "3336 6040\n",
      "3336 6040\n",
      "3336 6040\n",
      "3337 6040\n",
      "3339 6040\n",
      "3340 6040\n",
      "3341 6040\n",
      "3341 6040\n",
      "3343 6040\n",
      "3345 6040\n",
      "3345 6040\n",
      "3346 6040\n",
      "3346 6040\n",
      "3347 6040\n",
      "3349 6040\n",
      "3350 6040\n",
      "3352 6040\n",
      "3353 6040\n",
      "3353 6040\n",
      "3353 6040\n",
      "3356 6040\n",
      "3356 6040\n",
      "3356 6040\n",
      "3358 6040\n",
      "3358 6040\n",
      "3358 6040\n",
      "3360 6040\n",
      "3361 6040\n",
      "3361 6040\n",
      "3363 6040\n",
      "3363 6040\n",
      "3363 6040\n",
      "3364 6040\n",
      "3365 6040\n",
      "3365 6040\n",
      "3365 6040\n",
      "3366 6040\n",
      "3367 6040\n",
      "3367 6040\n",
      "3367 6040\n",
      "3368 6040\n",
      "3369 6040\n",
      "3370 6040\n",
      "3370 6040\n",
      "3371 6040\n",
      "3371 6040\n",
      "3371 6040\n",
      "3371 6040\n",
      "3372 6040\n",
      "3374 6040\n",
      "3377 6040\n",
      "3377 6040\n",
      "3378 6040\n",
      "3378 6040\n",
      "3378 6040\n",
      "3380 6040\n",
      "3380 6040\n",
      "3380 6040\n",
      "3380 6040\n",
      "3381 6040\n",
      "3383 6040\n",
      "3384 6040\n",
      "3386 6040\n",
      "3386 6040\n",
      "3387 6040\n",
      "3389 6040\n",
      "3389 6040\n",
      "3389 6040\n",
      "3389 6040\n",
      "3389 6040\n",
      "3389 6040\n",
      "3390 6040\n",
      "3390 6040\n",
      "3391 6040\n",
      "3391 6040\n",
      "3391 6040\n",
      "3391 6040\n",
      "3391 6040\n",
      "3391 6040\n",
      "3391 6040\n",
      "3391 6040\n",
      "3391 6040\n",
      "3391 6040\n",
      "3391 6040\n",
      "3391 6040\n",
      "3392 6040\n",
      "3393 6040\n",
      "3393 6040\n",
      "3394 6040\n",
      "3394 6040\n",
      "3394 6040\n",
      "3394 6040\n",
      "3397 6040\n",
      "3399 6040\n",
      "3399 6040\n",
      "3400 6040\n",
      "3400 6040\n",
      "3401 6040\n",
      "3401 6040\n",
      "3401 6040\n",
      "3401 6040\n",
      "3401 6040\n",
      "3401 6040\n",
      "3401 6040\n",
      "3401 6040\n",
      "3402 6040\n",
      "3402 6040\n",
      "3402 6040\n",
      "3402 6040\n",
      "3403 6040\n",
      "3403 6040\n",
      "3406 6040\n",
      "3408 6040\n",
      "3409 6040\n",
      "3410 6040\n",
      "3410 6040\n",
      "3410 6040\n",
      "3410 6040\n",
      "3410 6040\n",
      "3410 6040\n",
      "3410 6040\n",
      "3411 6040\n",
      "3411 6040\n",
      "3411 6040\n",
      "3412 6040\n",
      "3412 6040\n",
      "3412 6040\n",
      "3413 6040\n",
      "3413 6040\n",
      "3414 6040\n",
      "3414 6040\n",
      "3414 6040\n",
      "3415 6040\n",
      "3416 6040\n",
      "3416 6040\n",
      "3416 6040\n",
      "3416 6040\n",
      "3416 6040\n",
      "3417 6040\n",
      "3418 6040\n",
      "3418 6040\n",
      "3419 6040\n",
      "3420 6040\n",
      "3420 6040\n",
      "3421 6040\n",
      "3422 6040\n",
      "3422 6040\n",
      "3422 6040\n",
      "3423 6040\n",
      "3423 6040\n",
      "3423 6040\n",
      "3423 6040\n",
      "3425 6040\n",
      "3425 6040\n",
      "3425 6040\n",
      "3425 6040\n",
      "3425 6040\n",
      "3426 6040\n",
      "3427 6040\n",
      "3428 6040\n",
      "3428 6040\n",
      "3430 6040\n",
      "3430 6040\n",
      "3430 6040\n",
      "3430 6040\n",
      "3431 6040\n",
      "3432 6040\n",
      "3433 6040\n",
      "3434 6040\n",
      "3435 6040\n",
      "3435 6040\n",
      "3436 6040\n",
      "3436 6040\n",
      "3438 6040\n",
      "3439 6040\n",
      "3441 6040\n",
      "3441 6040\n",
      "3441 6040\n",
      "3442 6040\n",
      "3442 6040\n",
      "3443 6040\n",
      "3444 6040\n",
      "3445 6040\n",
      "3447 6040\n",
      "3448 6040\n",
      "3450 6040\n",
      "3450 6040\n",
      "3451 6040\n",
      "3452 6040\n",
      "3453 6040\n",
      "3453 6040\n",
      "3453 6040\n",
      "3454 6040\n",
      "3454 6040\n",
      "3454 6040\n",
      "3456 6040\n",
      "3457 6040\n",
      "3457 6040\n",
      "3458 6040\n",
      "3460 6040\n",
      "3461 6040\n",
      "3462 6040\n",
      "3462 6040\n",
      "3462 6040\n",
      "3462 6040\n",
      "3462 6040\n",
      "3463 6040\n",
      "3464 6040\n",
      "3464 6040\n",
      "3464 6040\n",
      "3465 6040\n",
      "3467 6040\n",
      "3468 6040\n",
      "3469 6040\n",
      "3469 6040\n",
      "3469 6040\n",
      "3469 6040\n",
      "3470 6040\n",
      "3471 6040\n",
      "3471 6040\n",
      "3471 6040\n",
      "3471 6040\n",
      "3471 6040\n",
      "3471 6040\n",
      "3471 6040\n",
      "3471 6040\n",
      "3472 6040\n",
      "3473 6040\n",
      "3474 6040\n",
      "3474 6040\n",
      "3475 6040\n",
      "3475 6040\n",
      "3475 6040\n",
      "3475 6040\n",
      "3475 6040\n",
      "3475 6040\n",
      "3475 6040\n",
      "3476 6040\n",
      "3476 6040\n",
      "3476 6040\n",
      "3476 6040\n",
      "3476 6040\n",
      "3476 6040\n",
      "3476 6040\n",
      "3477 6040\n",
      "3478 6040\n",
      "3479 6040\n",
      "3481 6040\n",
      "3482 6040\n",
      "3483 6040\n",
      "3483 6040\n",
      "3483 6040\n",
      "3483 6040\n",
      "3483 6040\n",
      "3483 6040\n",
      "3483 6040\n",
      "3484 6040\n",
      "3484 6040\n",
      "3486 6040\n",
      "3487 6040\n",
      "3487 6040\n",
      "3487 6040\n",
      "3488 6040\n",
      "3489 6040\n",
      "3490 6040\n",
      "3490 6040\n",
      "3491 6040\n",
      "3491 6040\n",
      "3491 6040\n",
      "3491 6040\n",
      "3491 6040\n",
      "3491 6040\n",
      "3491 6040\n",
      "3492 6040\n",
      "3493 6040\n",
      "3493 6040\n",
      "3497 6040\n",
      "3498 6040\n",
      "3498 6040\n",
      "3499 6040\n",
      "3499 6040\n",
      "3499 6040\n",
      "3499 6040\n",
      "3500 6040\n",
      "3501 6040\n",
      "3501 6040\n",
      "3503 6040\n",
      "3503 6040\n",
      "3503 6040\n",
      "3503 6040\n",
      "3503 6040\n",
      "3504 6040\n",
      "3504 6040\n",
      "3505 6040\n",
      "3506 6040\n",
      "3507 6040\n",
      "3507 6040\n",
      "3507 6040\n",
      "3507 6040\n",
      "3507 6040\n",
      "3507 6040\n",
      "3507 6040\n",
      "3507 6040\n",
      "3507 6040\n",
      "3509 6040\n",
      "3509 6040\n",
      "3509 6040\n",
      "3509 6040\n",
      "3510 6040\n",
      "3511 6040\n",
      "3511 6040\n",
      "3512 6040\n",
      "3512 6040\n",
      "3512 6040\n",
      "3512 6040\n",
      "3513 6040\n",
      "3513 6040\n",
      "3513 6040\n",
      "3514 6040\n",
      "3515 6040\n",
      "3516 6040\n",
      "3517 6040\n",
      "3517 6040\n",
      "3518 6040\n",
      "3518 6040\n",
      "3518 6040\n",
      "3518 6040\n",
      "3518 6040\n",
      "3519 6040\n",
      "3519 6040\n",
      "3519 6040\n",
      "3519 6040\n",
      "3519 6040\n",
      "3519 6040\n",
      "3520 6040\n",
      "3520 6040\n",
      "3520 6040\n",
      "3521 6040\n",
      "3521 6040\n",
      "3521 6040\n",
      "3521 6040\n",
      "3522 6040\n",
      "3524 6040\n",
      "3524 6040\n",
      "3525 6040\n",
      "3526 6040\n",
      "3526 6040\n",
      "3526 6040\n",
      "3526 6040\n",
      "3526 6040\n",
      "3526 6040\n",
      "3526 6040\n",
      "3526 6040\n",
      "3526 6040\n",
      "3527 6040\n",
      "3528 6040\n",
      "3529 6040\n",
      "3529 6040\n",
      "3531 6040\n",
      "3532 6040\n",
      "3533 6040\n",
      "3534 6040\n",
      "3536 6040\n",
      "3536 6040\n",
      "3538 6040\n",
      "3538 6040\n",
      "3539 6040\n",
      "3539 6040\n",
      "3539 6040\n",
      "3539 6040\n",
      "3539 6040\n",
      "3539 6040\n",
      "3539 6040\n",
      "3539 6040\n",
      "3539 6040\n",
      "3539 6040\n",
      "3540 6040\n",
      "3540 6040\n",
      "3540 6040\n",
      "3543 6040\n",
      "3545 6040\n",
      "3546 6040\n",
      "3546 6040\n",
      "3546 6040\n",
      "3546 6040\n",
      "3547 6040\n",
      "3547 6040\n",
      "3547 6040\n",
      "3548 6040\n",
      "3550 6040\n",
      "3550 6040\n",
      "3550 6040\n",
      "3550 6040\n",
      "3551 6040\n",
      "3554 6040\n",
      "3555 6040\n",
      "3556 6040\n",
      "3557 6040\n",
      "3557 6040\n",
      "3557 6040\n",
      "3557 6040\n",
      "3558 6040\n",
      "3558 6040\n",
      "3558 6040\n",
      "3559 6040\n",
      "3560 6040\n",
      "3561 6040\n",
      "3561 6040\n",
      "3561 6040\n",
      "3562 6040\n",
      "3562 6040\n",
      "3562 6040\n",
      "3562 6040\n",
      "3562 6040\n",
      "3562 6040\n",
      "3563 6040\n",
      "3563 6040\n",
      "3563 6040\n",
      "3564 6040\n",
      "3565 6040\n",
      "3566 6040\n",
      "3568 6040\n",
      "3569 6040\n",
      "3569 6040\n",
      "3569 6040\n",
      "3569 6040\n",
      "3569 6040\n",
      "3571 6040\n",
      "3572 6040\n",
      "3573 6040\n",
      "3574 6040\n",
      "3575 6040\n",
      "3576 6040\n",
      "3576 6040\n",
      "3576 6040\n",
      "3576 6040\n",
      "3576 6040\n",
      "3577 6040\n",
      "3578 6040\n",
      "3578 6040\n",
      "3578 6040\n",
      "3579 6040\n",
      "3579 6040\n",
      "3580 6040\n",
      "3582 6040\n",
      "3583 6040\n",
      "3585 6040\n",
      "3585 6040\n",
      "3585 6040\n",
      "3586 6040\n",
      "3586 6040\n",
      "3588 6040\n",
      "3588 6040\n",
      "3589 6040\n",
      "3589 6040\n",
      "3589 6040\n",
      "3589 6040\n",
      "3589 6040\n",
      "3589 6040\n",
      "3589 6040\n",
      "3590 6040\n",
      "3590 6040\n",
      "3590 6040\n",
      "3590 6040\n",
      "3590 6040\n",
      "3591 6040\n",
      "3591 6040\n",
      "3592 6040\n",
      "3592 6040\n",
      "3592 6040\n",
      "3593 6040\n",
      "3594 6040\n",
      "3594 6040\n",
      "3596 6040\n",
      "3597 6040\n",
      "3598 6040\n",
      "3599 6040\n",
      "3600 6040\n",
      "3600 6040\n",
      "3600 6040\n",
      "3600 6040\n",
      "3601 6040\n",
      "3601 6040\n",
      "3603 6040\n",
      "3603 6040\n",
      "3603 6040\n",
      "3603 6040\n",
      "3605 6040\n",
      "3607 6040\n",
      "3607 6040\n",
      "3607 6040\n",
      "3608 6040\n",
      "3609 6040\n",
      "3609 6040\n",
      "3610 6040\n",
      "3610 6040\n",
      "3610 6040\n",
      "3610 6040\n",
      "3610 6040\n",
      "3610 6040\n",
      "3610 6040\n",
      "3611 6040\n",
      "3611 6040\n",
      "3612 6040\n",
      "3612 6040\n",
      "3614 6040\n",
      "3614 6040\n",
      "3615 6040\n",
      "3615 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3618 6040\n",
      "3619 6040\n",
      "3620 6040\n",
      "3620 6040\n",
      "3620 6040\n",
      "3620 6040\n",
      "3621 6040\n",
      "3621 6040\n",
      "3621 6040\n",
      "3621 6040\n",
      "3622 6040\n",
      "3622 6040\n",
      "3624 6040\n",
      "3624 6040\n",
      "3624 6040\n",
      "3625 6040\n",
      "3625 6040\n",
      "3626 6040\n",
      "3626 6040\n",
      "3626 6040\n",
      "3626 6040\n",
      "3626 6040\n",
      "3626 6040\n",
      "3626 6040\n",
      "3626 6040\n",
      "3626 6040\n",
      "3628 6040\n",
      "3630 6040\n",
      "3630 6040\n",
      "3632 6040\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3635 6040\n",
      "3635 6040\n",
      "3637 6040\n",
      "3638 6040\n",
      "3639 6040\n",
      "3641 6040\n",
      "3641 6040\n",
      "3641 6040\n",
      "3641 6040\n",
      "3641 6040\n",
      "3642 6040\n",
      "3643 6040\n",
      "3643 6040\n",
      "3645 6040\n",
      "3646 6040\n",
      "3648 6040\n",
      "3648 6040\n",
      "3648 6040\n",
      "3648 6040\n",
      "3648 6040\n",
      "3648 6040\n",
      "3649 6040\n",
      "3650 6040\n",
      "3650 6040\n",
      "3650 6040\n",
      "3650 6040\n",
      "3650 6040\n",
      "3650 6040\n",
      "3650 6040\n",
      "3650 6040\n",
      "3651 6040\n",
      "3651 6040\n",
      "3652 6040\n",
      "3652 6040\n",
      "3652 6040\n",
      "3653 6040\n",
      "3654 6040\n",
      "3654 6040\n",
      "3654 6040\n",
      "3656 6040\n",
      "3657 6040\n",
      "3658 6040\n",
      "3658 6040\n",
      "3659 6040\n",
      "3660 6040\n",
      "3661 6040\n",
      "3662 6040\n",
      "3663 6040\n",
      "3664 6040\n",
      "3665 6040\n",
      "3665 6040\n",
      "3666 6040\n",
      "3668 6040\n",
      "3669 6040\n",
      "3669 6040\n",
      "3669 6040\n",
      "3669 6040\n",
      "3670 6040\n",
      "3671 6040\n",
      "3672 6040\n",
      "3672 6040\n",
      "3673 6040\n",
      "3673 6040\n",
      "3674 6040\n",
      "3675 6040\n",
      "3675 6040\n",
      "3675 6040\n",
      "3675 6040\n",
      "3675 6040\n",
      "3675 6040\n",
      "3675 6040\n",
      "3675 6040\n",
      "3676 6040\n",
      "3677 6040\n",
      "3677 6040\n",
      "3678 6040\n",
      "3679 6040\n",
      "3679 6040\n",
      "3679 6040\n",
      "3679 6040\n",
      "3681 6040\n",
      "3681 6040\n",
      "3681 6040\n",
      "3681 6040\n",
      "3681 6040\n",
      "3681 6040\n",
      "3681 6040\n",
      "3682 6040\n",
      "3683 6040\n",
      "3683 6040\n",
      "3683 6040\n",
      "3683 6040\n",
      "3683 6040\n",
      "3683 6040\n",
      "3684 6040\n",
      "3685 6040\n",
      "3685 6040\n",
      "3685 6040\n",
      "3686 6040\n",
      "3687 6040\n",
      "3687 6040\n",
      "3688 6040\n",
      "3688 6040\n",
      "3688 6040\n",
      "3689 6040\n",
      "3689 6040\n",
      "3690 6040\n",
      "3690 6040\n",
      "3690 6040\n",
      "3690 6040\n",
      "3691 6040\n",
      "3691 6040\n",
      "3691 6040\n",
      "3692 6040\n",
      "3693 6040\n",
      "3693 6040\n",
      "3693 6040\n",
      "3693 6040\n",
      "3693 6040\n",
      "3693 6040\n",
      "3694 6040\n",
      "3695 6040\n",
      "3695 6040\n",
      "3695 6040\n",
      "3696 6040\n",
      "3697 6040\n",
      "3698 6040\n",
      "3698 6040\n",
      "3700 6040\n",
      "3701 6040\n",
      "3703 6040\n",
      "3704 6040\n",
      "3704 6040\n",
      "3705 6040\n",
      "3705 6040\n",
      "3705 6040\n",
      "3705 6040\n",
      "3705 6040\n",
      "3705 6040\n",
      "3705 6040\n",
      "3705 6040\n",
      "3706 6040\n",
      "3709 6040\n",
      "3709 6040\n",
      "3709 6040\n",
      "3709 6040\n",
      "3711 6040\n",
      "3712 6040\n",
      "3712 6040\n",
      "3713 6040\n",
      "3713 6040\n",
      "3713 6040\n",
      "3713 6040\n",
      "3715 6040\n",
      "3715 6040\n",
      "3715 6040\n",
      "3716 6040\n",
      "3716 6040\n",
      "3716 6040\n",
      "3716 6040\n",
      "3717 6040\n",
      "3717 6040\n",
      "3717 6040\n",
      "3718 6040\n",
      "3718 6040\n",
      "3718 6040\n",
      "3720 6040\n",
      "3720 6040\n",
      "3721 6040\n",
      "3721 6040\n",
      "3724 6040\n",
      "3724 6040\n",
      "3724 6040\n",
      "3724 6040\n",
      "3724 6040\n",
      "3724 6040\n",
      "3726 6040\n",
      "3726 6040\n",
      "3726 6040\n",
      "3726 6040\n",
      "3727 6040\n",
      "3727 6040\n",
      "3727 6040\n",
      "3727 6040\n",
      "3728 6040\n",
      "3729 6040\n",
      "3729 6040\n",
      "3729 6040\n",
      "3729 6040\n",
      "3729 6040\n",
      "3731 6040\n",
      "3732 6040\n",
      "3732 6040\n",
      "3733 6040\n",
      "3734 6040\n",
      "3735 6040\n",
      "3735 6040\n",
      "3735 6040\n",
      "3736 6040\n",
      "3737 6040\n",
      "3737 6040\n",
      "3740 6040\n",
      "3741 6040\n",
      "3742 6040\n",
      "3743 6040\n",
      "3745 6040\n",
      "3745 6040\n",
      "3746 6040\n",
      "3746 6040\n",
      "3746 6040\n",
      "3747 6040\n",
      "3749 6040\n",
      "3749 6040\n",
      "3751 6040\n",
      "3751 6040\n",
      "3751 6040\n",
      "3751 6040\n",
      "3752 6040\n",
      "3752 6040\n",
      "3754 6040\n",
      "3754 6040\n",
      "3754 6040\n",
      "3755 6040\n",
      "3756 6040\n",
      "3756 6040\n",
      "3756 6040\n",
      "3756 6040\n",
      "3757 6040\n",
      "3757 6040\n",
      "3758 6040\n",
      "3759 6040\n",
      "3760 6040\n",
      "3760 6040\n",
      "3760 6040\n",
      "3761 6040\n",
      "3761 6040\n",
      "3762 6040\n",
      "3762 6040\n",
      "3762 6040\n",
      "3762 6040\n",
      "3763 6040\n",
      "3765 6040\n",
      "3766 6040\n",
      "3768 6040\n",
      "3768 6040\n",
      "3768 6040\n",
      "3768 6040\n",
      "3768 6040\n",
      "3768 6040\n",
      "3768 6040\n",
      "3769 6040\n",
      "3769 6040\n",
      "3769 6040\n",
      "3769 6040\n",
      "3769 6040\n",
      "3770 6040\n",
      "3770 6040\n",
      "3771 6040\n",
      "3771 6040\n",
      "3771 6040\n",
      "3771 6040\n",
      "3771 6040\n",
      "3773 6040\n",
      "3773 6040\n",
      "3773 6040\n",
      "3773 6040\n",
      "3774 6040\n",
      "3775 6040\n",
      "3777 6040\n",
      "3778 6040\n",
      "3778 6040\n",
      "3778 6040\n",
      "3778 6040\n",
      "3778 6040\n",
      "3778 6040\n",
      "3778 6040\n",
      "3778 6040\n",
      "3778 6040\n",
      "3779 6040\n",
      "3780 6040\n",
      "3780 6040\n",
      "3780 6040\n",
      "3781 6040\n",
      "3783 6040\n",
      "3786 6040\n",
      "3789 6040\n",
      "3789 6040\n",
      "3790 6040\n",
      "3791 6040\n",
      "3792 6040\n",
      "3792 6040\n",
      "3792 6040\n",
      "3792 6040\n",
      "3792 6040\n",
      "3792 6040\n",
      "3792 6040\n",
      "3792 6040\n",
      "3792 6040\n",
      "3793 6040\n",
      "3795 6040\n",
      "3796 6040\n",
      "3796 6040\n",
      "3799 6040\n",
      "3799 6040\n",
      "3801 6040\n",
      "3801 6040\n",
      "3804 6040\n",
      "3804 6040\n",
      "3806 6040\n",
      "3806 6040\n",
      "3807 6040\n",
      "3807 6040\n",
      "3807 6040\n",
      "3807 6040\n",
      "3807 6040\n",
      "3808 6040\n",
      "3808 6040\n",
      "3808 6040\n",
      "3808 6040\n",
      "3808 6040\n",
      "3808 6040\n",
      "3808 6040\n",
      "3808 6040\n",
      "3808 6040\n",
      "3808 6040\n",
      "3808 6040\n",
      "3809 6040\n",
      "3810 6040\n",
      "3811 6040\n",
      "3812 6040\n",
      "3814 6040\n",
      "3815 6040\n",
      "3816 6040\n",
      "3816 6040\n",
      "3816 6040\n",
      "3817 6040\n",
      "3819 6040\n",
      "3820 6040\n",
      "3821 6040\n",
      "3821 6040\n",
      "3821 6040\n",
      "3821 6040\n",
      "3821 6040\n",
      "3821 6040\n",
      "3821 6040\n",
      "3822 6040\n",
      "3822 6040\n",
      "3823 6040\n",
      "3823 6040\n",
      "3823 6040\n",
      "3823 6040\n",
      "3823 6040\n",
      "3823 6040\n",
      "3824 6040\n",
      "3824 6040\n",
      "3824 6040\n",
      "3824 6040\n",
      "3824 6040\n",
      "3824 6040\n",
      "3824 6040\n",
      "3824 6040\n",
      "3824 6040\n",
      "3824 6040\n",
      "3825 6040\n",
      "3825 6040\n",
      "3825 6040\n",
      "3825 6040\n",
      "3825 6040\n",
      "3826 6040\n",
      "3827 6040\n",
      "3828 6040\n",
      "3829 6040\n",
      "3829 6040\n",
      "3829 6040\n",
      "3829 6040\n",
      "3829 6040\n",
      "3829 6040\n",
      "3829 6040\n",
      "3829 6040\n",
      "3830 6040\n",
      "3831 6040\n",
      "3831 6040\n",
      "3832 6040\n",
      "3833 6040\n",
      "3833 6040\n",
      "3833 6040\n",
      "3834 6040\n",
      "3834 6040\n",
      "3834 6040\n",
      "3834 6040\n",
      "3834 6040\n",
      "3835 6040\n",
      "3836 6040\n",
      "3836 6040\n",
      "3836 6040\n",
      "3836 6040\n",
      "3836 6040\n",
      "3837 6040\n",
      "3837 6040\n",
      "3838 6040\n",
      "3839 6040\n",
      "3841 6040\n",
      "3841 6040\n",
      "3841 6040\n",
      "3841 6040\n",
      "3841 6040\n",
      "3841 6040\n",
      "3841 6040\n",
      "3841 6040\n",
      "3841 6040\n",
      "3841 6040\n",
      "3841 6040\n",
      "3841 6040\n",
      "3842 6040\n",
      "3842 6040\n",
      "3842 6040\n",
      "3842 6040\n",
      "3842 6040\n",
      "3842 6040\n",
      "3842 6040\n",
      "3843 6040\n",
      "3844 6040\n",
      "3845 6040\n",
      "3846 6040\n",
      "3847 6040\n",
      "3847 6040\n",
      "3847 6040\n",
      "3847 6040\n",
      "3848 6040\n",
      "3850 6040\n",
      "3850 6040\n",
      "3850 6040\n",
      "3850 6040\n",
      "3851 6040\n",
      "3852 6040\n",
      "3853 6040\n",
      "3853 6040\n",
      "3853 6040\n",
      "3854 6040\n",
      "3855 6040\n",
      "3857 6040\n",
      "3858 6040\n",
      "3859 6040\n",
      "3859 6040\n",
      "3859 6040\n",
      "3860 6040\n",
      "3860 6040\n",
      "3862 6040\n",
      "3864 6040\n",
      "3864 6040\n",
      "3865 6040\n",
      "3867 6040\n",
      "3868 6040\n",
      "3868 6040\n",
      "3868 6040\n",
      "3871 6040\n",
      "3872 6040\n",
      "3873 6040\n",
      "3874 6040\n",
      "3876 6040\n",
      "3878 6040\n",
      "3878 6040\n",
      "3878 6040\n",
      "3878 6040\n",
      "3878 6040\n",
      "3880 6040\n",
      "3881 6040\n",
      "3882 6040\n",
      "3882 6040\n",
      "3884 6040\n",
      "3884 6040\n",
      "3884 6040\n",
      "3884 6040\n",
      "3884 6040\n",
      "3884 6040\n",
      "3885 6040\n",
      "3885 6040\n",
      "3885 6040\n",
      "3885 6040\n",
      "3885 6040\n",
      "3885 6040\n",
      "3886 6040\n",
      "3887 6040\n",
      "3887 6040\n",
      "3887 6040\n",
      "3888 6040\n",
      "3888 6040\n",
      "3889 6040\n",
      "3890 6040\n",
      "3891 6040\n",
      "3892 6040\n",
      "3892 6040\n",
      "3892 6040\n",
      "3892 6040\n",
      "3892 6040\n",
      "3894 6040\n",
      "3894 6040\n",
      "3896 6040\n",
      "3896 6040\n",
      "3898 6040\n",
      "3899 6040\n",
      "3900 6040\n",
      "3900 6040\n",
      "3900 6040\n",
      "3900 6040\n",
      "3902 6040\n",
      "3902 6040\n",
      "3903 6040\n",
      "3903 6040\n",
      "3904 6040\n",
      "3905 6040\n",
      "3907 6040\n",
      "3908 6040\n",
      "3909 6040\n",
      "3910 6040\n",
      "3910 6040\n",
      "3910 6040\n",
      "3912 6040\n",
      "3913 6040\n",
      "3913 6040\n",
      "3914 6040\n",
      "3916 6040\n",
      "3916 6040\n",
      "3916 6040\n",
      "3916 6040\n",
      "3916 6040\n",
      "3917 6040\n",
      "3918 6040\n",
      "3920 6040\n",
      "3921 6040\n",
      "3922 6040\n",
      "3923 6040\n",
      "3924 6040\n",
      "3925 6040\n",
      "3926 6040\n",
      "3927 6040\n",
      "3927 6040\n",
      "3929 6040\n",
      "3929 6040\n",
      "3929 6040\n",
      "3929 6040\n",
      "3929 6040\n",
      "3929 6040\n",
      "3930 6040\n",
      "3930 6040\n",
      "3931 6040\n",
      "3931 6040\n",
      "3932 6040\n",
      "3934 6040\n",
      "3934 6040\n",
      "3934 6040\n",
      "3934 6040\n",
      "3934 6040\n",
      "3934 6040\n",
      "3934 6040\n",
      "3935 6040\n",
      "3936 6040\n",
      "3937 6040\n",
      "3939 6040\n",
      "3940 6040\n",
      "3940 6040\n",
      "3940 6040\n",
      "3940 6040\n",
      "3940 6040\n",
      "3942 6040\n",
      "3942 6040\n",
      "3942 6040\n",
      "3942 6040\n",
      "3942 6040\n",
      "3942 6040\n",
      "3943 6040\n",
      "3945 6040\n",
      "3945 6040\n",
      "3945 6040\n",
      "3945 6040\n",
      "3945 6040\n",
      "3945 6040\n",
      "3946 6040\n",
      "3946 6040\n",
      "3947 6040\n",
      "3948 6040\n",
      "3949 6040\n",
      "3950 6040\n",
      "3951 6040\n",
      "3951 6040\n",
      "3953 6040\n",
      "3953 6040\n",
      "3953 6040\n",
      "3955 6040\n",
      "3955 6040\n",
      "3957 6040\n",
      "3957 6040\n",
      "3957 6040\n",
      "3958 6040\n",
      "3958 6040\n",
      "3960 6040\n",
      "3961 6040\n",
      "3961 6040\n",
      "3962 6040\n",
      "3963 6040\n",
      "3963 6040\n",
      "3963 6040\n",
      "3963 6040\n",
      "3964 6040\n",
      "3965 6040\n",
      "3965 6040\n",
      "3965 6040\n",
      "3967 6040\n",
      "3967 6040\n",
      "3967 6040\n",
      "3967 6040\n",
      "3967 6040\n",
      "3968 6040\n",
      "3970 6040\n",
      "3970 6040\n",
      "3971 6040\n",
      "3971 6040\n",
      "3971 6040\n",
      "3971 6040\n",
      "3973 6040\n",
      "3974 6040\n",
      "3975 6040\n",
      "3976 6040\n",
      "3976 6040\n",
      "3976 6040\n",
      "3977 6040\n",
      "3978 6040\n",
      "3979 6040\n",
      "3981 6040\n",
      "3981 6040\n",
      "3982 6040\n",
      "3983 6040\n",
      "3983 6040\n",
      "3985 6040\n",
      "3985 6040\n",
      "3985 6040\n",
      "3985 6040\n",
      "3988 6040\n",
      "3988 6040\n",
      "3988 6040\n",
      "3989 6040\n",
      "3989 6040\n",
      "3990 6040\n",
      "3992 6040\n",
      "3992 6040\n",
      "3992 6040\n",
      "3992 6040\n",
      "3992 6040\n",
      "3993 6040\n",
      "3993 6040\n",
      "3993 6040\n",
      "3994 6040\n",
      "3994 6040\n",
      "3995 6040\n",
      "3995 6040\n",
      "3996 6040\n",
      "3997 6040\n",
      "3997 6040\n",
      "3997 6040\n",
      "3998 6040\n",
      "3998 6040\n",
      "3998 6040\n",
      "3999 6040\n",
      "3999 6040\n",
      "3999 6040\n",
      "3999 6040\n",
      "3999 6040\n",
      "3999 6040\n",
      "3999 6040\n",
      "3999 6040\n",
      "4001 6040\n",
      "4001 6040\n",
      "4001 6040\n",
      "4001 6040\n",
      "4001 6040\n",
      "4003 6040\n",
      "4004 6040\n",
      "4005 6040\n",
      "4005 6040\n",
      "4006 6040\n",
      "4006 6040\n",
      "4007 6040\n",
      "4007 6040\n",
      "4007 6040\n",
      "4007 6040\n",
      "4007 6040\n",
      "4007 6040\n",
      "4009 6040\n",
      "4009 6040\n",
      "4009 6040\n",
      "4011 6040\n",
      "4013 6040\n",
      "4013 6040\n",
      "4013 6040\n",
      "4014 6040\n",
      "4014 6040\n",
      "4015 6040\n",
      "4016 6040\n",
      "4016 6040\n",
      "4016 6040\n",
      "4016 6040\n",
      "4016 6040\n",
      "4016 6040\n",
      "4016 6040\n",
      "4018 6040\n",
      "4019 6040\n",
      "4020 6040\n",
      "4021 6040\n",
      "4021 6040\n",
      "4021 6040\n",
      "4021 6040\n",
      "4021 6040\n",
      "4021 6040\n",
      "4021 6040\n",
      "4022 6040\n",
      "4022 6040\n",
      "4022 6040\n",
      "4022 6040\n",
      "4023 6040\n",
      "4024 6040\n",
      "4024 6040\n",
      "4024 6040\n",
      "4026 6040\n",
      "4026 6040\n",
      "4026 6040\n",
      "4027 6040\n",
      "4028 6040\n",
      "4028 6040\n",
      "4028 6040\n",
      "4028 6040\n",
      "4028 6040\n",
      "4029 6040\n",
      "4030 6040\n",
      "4032 6040\n",
      "4032 6040\n",
      "4033 6040\n",
      "4033 6040\n",
      "4033 6040\n",
      "4033 6040\n",
      "4033 6040\n",
      "4033 6040\n",
      "4033 6040\n",
      "4034 6040\n",
      "4036 6040\n",
      "4037 6040\n",
      "4039 6040\n",
      "4040 6040\n",
      "4040 6040\n",
      "4041 6040\n",
      "4041 6040\n",
      "4041 6040\n",
      "4041 6040\n",
      "4041 6040\n",
      "4041 6040\n",
      "4041 6040\n",
      "4041 6040\n",
      "4042 6040\n",
      "4042 6040\n",
      "4042 6040\n",
      "4042 6040\n",
      "4042 6040\n",
      "4043 6040\n",
      "4045 6040\n",
      "4047 6040\n",
      "4048 6040\n",
      "4048 6040\n",
      "4048 6040\n",
      "4048 6040\n",
      "4048 6040\n",
      "4048 6040\n",
      "4048 6040\n",
      "4049 6040\n",
      "4049 6040\n",
      "4049 6040\n",
      "4049 6040\n",
      "4050 6040\n",
      "4051 6040\n",
      "4052 6040\n",
      "4053 6040\n",
      "4053 6040\n",
      "4053 6040\n",
      "4053 6040\n",
      "4053 6040\n",
      "4054 6040\n",
      "4054 6040\n",
      "4054 6040\n",
      "4054 6040\n",
      "4054 6040\n",
      "4054 6040\n",
      "4055 6040\n",
      "4055 6040\n",
      "4055 6040\n",
      "4055 6040\n",
      "4057 6040\n",
      "4058 6040\n",
      "4058 6040\n",
      "4058 6040\n",
      "4058 6040\n",
      "4058 6040\n",
      "4060 6040\n",
      "4060 6040\n",
      "4060 6040\n",
      "4062 6040\n",
      "4062 6040\n",
      "4062 6040\n",
      "4063 6040\n",
      "4064 6040\n",
      "4064 6040\n",
      "4064 6040\n",
      "4064 6040\n",
      "4064 6040\n",
      "4064 6040\n",
      "4064 6040\n",
      "4064 6040\n",
      "4064 6040\n",
      "4064 6040\n",
      "4066 6040\n",
      "4067 6040\n",
      "4070 6040\n",
      "4070 6040\n",
      "4071 6040\n",
      "4072 6040\n",
      "4072 6040\n",
      "4073 6040\n",
      "4076 6040\n",
      "4077 6040\n",
      "4077 6040\n",
      "4078 6040\n",
      "4078 6040\n",
      "4078 6040\n",
      "4079 6040\n",
      "4079 6040\n",
      "4079 6040\n",
      "4079 6040\n",
      "4080 6040\n",
      "4081 6040\n",
      "4082 6040\n",
      "4083 6040\n",
      "4083 6040\n",
      "4083 6040\n",
      "4083 6040\n",
      "4083 6040\n",
      "4083 6040\n",
      "4083 6040\n",
      "4084 6040\n",
      "4084 6040\n",
      "4085 6040\n",
      "4085 6040\n",
      "4085 6040\n",
      "4085 6040\n",
      "4085 6040\n",
      "4085 6040\n",
      "4085 6040\n",
      "4085 6040\n",
      "4086 6040\n",
      "4086 6040\n",
      "4086 6040\n",
      "4086 6040\n",
      "4088 6040\n",
      "4088 6040\n",
      "4088 6040\n",
      "4088 6040\n",
      "4089 6040\n",
      "4089 6040\n",
      "4089 6040\n",
      "4089 6040\n",
      "4089 6040\n",
      "4089 6040\n",
      "4089 6040\n",
      "4090 6040\n",
      "4090 6040\n",
      "4091 6040\n",
      "4092 6040\n",
      "4093 6040\n",
      "4093 6040\n",
      "4094 6040\n",
      "4094 6040\n",
      "4095 6040\n",
      "4096 6040\n",
      "4096 6040\n",
      "4097 6040\n",
      "4098 6040\n",
      "4099 6040\n",
      "4101 6040\n",
      "4102 6040\n",
      "4103 6040\n",
      "4103 6040\n",
      "4104 6040\n",
      "4105 6040\n",
      "4107 6040\n",
      "4107 6040\n",
      "4107 6040\n",
      "4107 6040\n",
      "4111 6040\n",
      "4112 6040\n",
      "4112 6040\n",
      "4112 6040\n",
      "4114 6040\n",
      "4114 6040\n",
      "4115 6040\n",
      "4115 6040\n",
      "4115 6040\n",
      "4115 6040\n",
      "4115 6040\n",
      "4115 6040\n",
      "4116 6040\n",
      "4116 6040\n",
      "4116 6040\n",
      "4117 6040\n",
      "4117 6040\n",
      "4118 6040\n",
      "4118 6040\n",
      "4119 6040\n",
      "4121 6040\n",
      "4121 6040\n",
      "4122 6040\n",
      "4122 6040\n",
      "4122 6040\n",
      "4123 6040\n",
      "4124 6040\n",
      "4124 6040\n",
      "4124 6040\n",
      "4126 6040\n",
      "4126 6040\n",
      "4126 6040\n",
      "4126 6040\n",
      "4127 6040\n",
      "4129 6040\n",
      "4130 6040\n",
      "4131 6040\n",
      "4131 6040\n",
      "4132 6040\n",
      "4133 6040\n",
      "4134 6040\n",
      "4135 6040\n",
      "4137 6040\n",
      "4138 6040\n",
      "4139 6040\n",
      "4139 6040\n",
      "4139 6040\n",
      "4140 6040\n",
      "4140 6040\n",
      "4140 6040\n",
      "4140 6040\n",
      "4140 6040\n",
      "4140 6040\n",
      "4140 6040\n",
      "4140 6040\n",
      "4141 6040\n",
      "4141 6040\n",
      "4144 6040\n",
      "4144 6040\n",
      "4147 6040\n",
      "4148 6040\n",
      "4150 6040\n",
      "4150 6040\n",
      "4150 6040\n",
      "4150 6040\n",
      "4151 6040\n",
      "4152 6040\n",
      "4153 6040\n",
      "4153 6040\n",
      "4155 6040\n",
      "4156 6040\n",
      "4156 6040\n",
      "4156 6040\n",
      "4156 6040\n",
      "4158 6040\n",
      "4160 6040\n",
      "4161 6040\n",
      "4161 6040\n",
      "4161 6040\n",
      "4161 6040\n",
      "4161 6040\n",
      "4162 6040\n",
      "4164 6040\n",
      "4167 6040\n",
      "4167 6040\n",
      "4167 6040\n",
      "4167 6040\n",
      "4167 6040\n",
      "4168 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4169 6040\n",
      "4170 6040\n",
      "4171 6040\n",
      "4172 6040\n",
      "4173 6040\n",
      "4175 6040\n",
      "4177 6040\n",
      "4177 6040\n",
      "4179 6040\n",
      "4180 6040\n",
      "4181 6040\n",
      "4181 6040\n",
      "4183 6040\n",
      "4183 6040\n",
      "4183 6040\n",
      "4183 6040\n",
      "4186 6040\n",
      "4186 6040\n",
      "4186 6040\n",
      "4186 6040\n",
      "4186 6040\n",
      "4186 6040\n",
      "4186 6040\n",
      "4187 6040\n",
      "4190 6040\n",
      "4191 6040\n",
      "4193 6040\n",
      "4193 6040\n",
      "4194 6040\n",
      "4194 6040\n",
      "4195 6040\n",
      "4197 6040\n",
      "4199 6040\n",
      "4202 6040\n",
      "4203 6040\n",
      "4204 6040\n",
      "4204 6040\n",
      "4205 6040\n",
      "4207 6040\n",
      "4207 6040\n",
      "4207 6040\n",
      "4209 6040\n",
      "4210 6040\n",
      "4212 6040\n",
      "4212 6040\n",
      "4213 6040\n",
      "4213 6040\n",
      "4213 6040\n",
      "4213 6040\n",
      "4215 6040\n",
      "4215 6040\n",
      "4215 6040\n",
      "4217 6040\n",
      "4217 6040\n",
      "4217 6040\n",
      "4217 6040\n",
      "4218 6040\n",
      "4219 6040\n",
      "4220 6040\n",
      "4220 6040\n",
      "4220 6040\n",
      "4222 6040\n",
      "4222 6040\n",
      "4223 6040\n",
      "4224 6040\n",
      "4224 6040\n",
      "4224 6040\n",
      "4224 6040\n",
      "4225 6040\n",
      "4227 6040\n",
      "4227 6040\n",
      "4227 6040\n",
      "4227 6040\n",
      "4227 6040\n",
      "4227 6040\n",
      "4227 6040\n",
      "4227 6040\n",
      "4227 6040\n",
      "4227 6040\n",
      "4227 6040\n",
      "4227 6040\n",
      "4227 6040\n",
      "4230 6040\n",
      "4232 6040\n",
      "4233 6040\n",
      "4234 6040\n",
      "4234 6040\n",
      "4235 6040\n",
      "4237 6040\n",
      "4237 6040\n",
      "4238 6040\n",
      "4238 6040\n",
      "4238 6040\n",
      "4238 6040\n",
      "4238 6040\n",
      "4238 6040\n",
      "4238 6040\n",
      "4238 6040\n",
      "4240 6040\n",
      "4241 6040\n",
      "4242 6040\n",
      "4243 6040\n",
      "4243 6040\n",
      "4245 6040\n",
      "4247 6040\n",
      "4248 6040\n",
      "4249 6040\n",
      "4250 6040\n",
      "4250 6040\n",
      "4250 6040\n",
      "4251 6040\n",
      "4252 6040\n",
      "4253 6040\n",
      "4253 6040\n",
      "4253 6040\n",
      "4253 6040\n",
      "4256 6040\n",
      "4257 6040\n",
      "4258 6040\n",
      "4258 6040\n",
      "4258 6040\n",
      "4258 6040\n",
      "4260 6040\n",
      "4260 6040\n",
      "4260 6040\n",
      "4261 6040\n",
      "4261 6040\n",
      "4261 6040\n",
      "4262 6040\n",
      "4265 6040\n",
      "4265 6040\n",
      "4266 6040\n",
      "4268 6040\n",
      "4268 6040\n",
      "4268 6040\n",
      "4269 6040\n",
      "4269 6040\n",
      "4269 6040\n",
      "4271 6040\n",
      "4271 6040\n",
      "4271 6040\n",
      "4271 6040\n",
      "4271 6040\n",
      "4272 6040\n",
      "4273 6040\n",
      "4274 6040\n",
      "4276 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4277 6040\n",
      "4279 6040\n",
      "4279 6040\n",
      "4279 6040\n",
      "4279 6040\n",
      "4279 6040\n",
      "4280 6040\n",
      "4281 6040\n",
      "4281 6040\n",
      "4283 6040\n",
      "4284 6040\n",
      "4285 6040\n",
      "4285 6040\n",
      "4285 6040\n",
      "4285 6040\n",
      "4285 6040\n",
      "4285 6040\n",
      "4286 6040\n",
      "4286 6040\n",
      "4287 6040\n",
      "4287 6040\n",
      "4288 6040\n",
      "4289 6040\n",
      "4290 6040\n",
      "4291 6040\n",
      "4291 6040\n",
      "4292 6040\n",
      "4294 6040\n",
      "4294 6040\n",
      "4296 6040\n",
      "4298 6040\n",
      "4298 6040\n",
      "4298 6040\n",
      "4299 6040\n",
      "4300 6040\n",
      "4302 6040\n",
      "4302 6040\n",
      "4303 6040\n",
      "4303 6040\n",
      "4303 6040\n",
      "4303 6040\n",
      "4305 6040\n",
      "4305 6040\n",
      "4305 6040\n",
      "4305 6040\n",
      "4305 6040\n",
      "4305 6040\n",
      "4305 6040\n",
      "4306 6040\n",
      "4307 6040\n",
      "4308 6040\n",
      "4309 6040\n",
      "4310 6040\n",
      "4310 6040\n",
      "4310 6040\n",
      "4311 6040\n",
      "4312 6040\n",
      "4312 6040\n",
      "4312 6040\n",
      "4312 6040\n",
      "4312 6040\n",
      "4312 6040\n",
      "4312 6040\n",
      "4312 6040\n",
      "4312 6040\n",
      "4313 6040\n",
      "4315 6040\n",
      "4315 6040\n",
      "4318 6040\n",
      "4318 6040\n",
      "4318 6040\n",
      "4318 6040\n",
      "4318 6040\n",
      "4319 6040\n",
      "4320 6040\n",
      "4322 6040\n",
      "4322 6040\n",
      "4322 6040\n",
      "4322 6040\n",
      "4323 6040\n",
      "4324 6040\n",
      "4326 6040\n",
      "4327 6040\n",
      "4327 6040\n",
      "4328 6040\n",
      "4328 6040\n",
      "4328 6040\n",
      "4329 6040\n",
      "4329 6040\n",
      "4332 6040\n",
      "4333 6040\n",
      "4334 6040\n",
      "4334 6040\n",
      "4335 6040\n",
      "4335 6040\n",
      "4335 6040\n",
      "4335 6040\n",
      "4335 6040\n",
      "4336 6040\n",
      "4337 6040\n",
      "4337 6040\n",
      "4337 6040\n",
      "4339 6040\n",
      "4342 6040\n",
      "4342 6040\n",
      "4343 6040\n",
      "4343 6040\n",
      "4343 6040\n",
      "4344 6040\n",
      "4344 6040\n",
      "4344 6040\n",
      "4344 6040\n",
      "4344 6040\n",
      "4344 6040\n",
      "4344 6040\n",
      "4344 6040\n",
      "4344 6040\n",
      "4344 6040\n",
      "4344 6040\n",
      "4344 6040\n",
      "4345 6040\n",
      "4345 6040\n",
      "4345 6040\n",
      "4345 6040\n",
      "4345 6040\n",
      "4345 6040\n",
      "4346 6040\n",
      "4347 6040\n",
      "4348 6040\n",
      "4350 6040\n",
      "4351 6040\n",
      "4352 6040\n",
      "4352 6040\n",
      "4352 6040\n",
      "4352 6040\n",
      "4352 6040\n",
      "4353 6040\n",
      "4354 6040\n",
      "4354 6040\n",
      "4354 6040\n",
      "4354 6040\n",
      "4354 6040\n",
      "4354 6040\n",
      "4354 6040\n",
      "4356 6040\n",
      "4356 6040\n",
      "4356 6040\n",
      "4359 6040\n",
      "4360 6040\n",
      "4360 6040\n",
      "4360 6040\n",
      "4361 6040\n",
      "4362 6040\n",
      "4362 6040\n",
      "4362 6040\n",
      "4363 6040\n",
      "4363 6040\n",
      "4364 6040\n",
      "4364 6040\n",
      "4367 6040\n",
      "4368 6040\n",
      "4368 6040\n",
      "4370 6040\n",
      "4371 6040\n",
      "4373 6040\n",
      "4373 6040\n",
      "4373 6040\n",
      "4374 6040\n",
      "4374 6040\n",
      "4375 6040\n",
      "4375 6040\n",
      "4375 6040\n",
      "4377 6040\n",
      "4377 6040\n",
      "4378 6040\n",
      "4378 6040\n",
      "4379 6040\n",
      "4379 6040\n",
      "4379 6040\n",
      "4380 6040\n",
      "4380 6040\n",
      "4381 6040\n",
      "4381 6040\n",
      "4381 6040\n",
      "4381 6040\n",
      "4382 6040\n",
      "4383 6040\n",
      "4384 6040\n",
      "4384 6040\n",
      "4385 6040\n",
      "4386 6040\n",
      "4386 6040\n",
      "4386 6040\n",
      "4386 6040\n",
      "4386 6040\n",
      "4386 6040\n",
      "4386 6040\n",
      "4386 6040\n",
      "4387 6040\n",
      "4387 6040\n",
      "4387 6040\n",
      "4387 6040\n",
      "4387 6040\n",
      "4387 6040\n",
      "4387 6040\n",
      "4387 6040\n",
      "4388 6040\n",
      "4388 6040\n",
      "4388 6040\n",
      "4388 6040\n",
      "4389 6040\n",
      "4389 6040\n",
      "4390 6040\n",
      "4390 6040\n",
      "4391 6040\n",
      "4394 6040\n",
      "4397 6040\n",
      "4400 6040\n",
      "4401 6040\n",
      "4401 6040\n",
      "4403 6040\n",
      "4404 6040\n",
      "4404 6040\n",
      "4404 6040\n",
      "4404 6040\n",
      "4406 6040\n",
      "4406 6040\n",
      "4406 6040\n",
      "4407 6040\n",
      "4407 6040\n",
      "4407 6040\n",
      "4408 6040\n",
      "4408 6040\n",
      "4408 6040\n",
      "4408 6040\n",
      "4408 6040\n",
      "4409 6040\n",
      "4411 6040\n",
      "4411 6040\n",
      "4411 6040\n",
      "4411 6040\n",
      "4411 6040\n",
      "4411 6040\n",
      "4412 6040\n",
      "4413 6040\n",
      "4414 6040\n",
      "4414 6040\n",
      "4415 6040\n",
      "4416 6040\n",
      "4416 6040\n",
      "4417 6040\n",
      "4418 6040\n",
      "4418 6040\n",
      "4418 6040\n",
      "4420 6040\n",
      "4422 6040\n",
      "4422 6040\n",
      "4422 6040\n",
      "4422 6040\n",
      "4423 6040\n",
      "4425 6040\n",
      "4425 6040\n",
      "4425 6040\n",
      "4425 6040\n",
      "4425 6040\n",
      "4425 6040\n",
      "4425 6040\n",
      "4425 6040\n",
      "4425 6040\n",
      "4426 6040\n",
      "4428 6040\n",
      "4430 6040\n",
      "4430 6040\n",
      "4430 6040\n",
      "4431 6040\n",
      "4432 6040\n",
      "4433 6040\n",
      "4434 6040\n",
      "4436 6040\n",
      "4436 6040\n",
      "4437 6040\n",
      "4437 6040\n",
      "4437 6040\n",
      "4438 6040\n",
      "4438 6040\n",
      "4440 6040\n",
      "4442 6040\n",
      "4444 6040\n",
      "4445 6040\n",
      "4445 6040\n",
      "4446 6040\n",
      "4446 6040\n",
      "4446 6040\n",
      "4446 6040\n",
      "4447 6040\n",
      "4447 6040\n",
      "4447 6040\n",
      "4447 6040\n",
      "4447 6040\n",
      "4447 6040\n",
      "4447 6040\n",
      "4447 6040\n",
      "4447 6040\n",
      "4447 6040\n",
      "4448 6040\n",
      "4448 6040\n",
      "4448 6040\n",
      "4448 6040\n",
      "4448 6040\n",
      "4448 6040\n",
      "4448 6040\n",
      "4448 6040\n",
      "4448 6040\n",
      "4448 6040\n",
      "4449 6040\n",
      "4449 6040\n",
      "4451 6040\n",
      "4451 6040\n",
      "4451 6040\n",
      "4452 6040\n",
      "4452 6040\n",
      "4453 6040\n",
      "4454 6040\n",
      "4455 6040\n",
      "4456 6040\n",
      "4457 6040\n",
      "4457 6040\n",
      "4457 6040\n",
      "4458 6040\n",
      "4458 6040\n",
      "4458 6040\n",
      "4458 6040\n",
      "4459 6040\n",
      "4459 6040\n",
      "4460 6040\n",
      "4461 6040\n",
      "4461 6040\n",
      "4465 6040\n",
      "4466 6040\n",
      "4467 6040\n",
      "4467 6040\n",
      "4468 6040\n",
      "4470 6040\n",
      "4470 6040\n",
      "4470 6040\n",
      "4471 6040\n",
      "4471 6040\n",
      "4472 6040\n",
      "4472 6040\n",
      "4472 6040\n",
      "4472 6040\n",
      "4472 6040\n",
      "4473 6040\n",
      "4473 6040\n",
      "4473 6040\n",
      "4473 6040\n",
      "4474 6040\n",
      "4476 6040\n",
      "4476 6040\n",
      "4477 6040\n",
      "4477 6040\n",
      "4478 6040\n",
      "4478 6040\n",
      "4478 6040\n",
      "4478 6040\n",
      "4479 6040\n",
      "4480 6040\n",
      "4480 6040\n",
      "4480 6040\n",
      "4480 6040\n",
      "4481 6040\n",
      "4482 6040\n",
      "4482 6040\n",
      "4482 6040\n",
      "4482 6040\n",
      "4482 6040\n",
      "4482 6040\n",
      "4482 6040\n",
      "4482 6040\n",
      "4483 6040\n",
      "4483 6040\n",
      "4484 6040\n",
      "4484 6040\n",
      "4485 6040\n",
      "4485 6040\n",
      "4487 6040\n",
      "4488 6040\n",
      "4488 6040\n",
      "4488 6040\n",
      "4489 6040\n",
      "4489 6040\n",
      "4489 6040\n",
      "4489 6040\n",
      "4489 6040\n",
      "4490 6040\n",
      "4490 6040\n",
      "4490 6040\n",
      "4491 6040\n",
      "4491 6040\n",
      "4493 6040\n",
      "4494 6040\n",
      "4496 6040\n",
      "4496 6040\n",
      "4497 6040\n",
      "4497 6040\n",
      "4497 6040\n",
      "4497 6040\n",
      "4497 6040\n",
      "4498 6040\n",
      "4499 6040\n",
      "4500 6040\n",
      "4502 6040\n",
      "4502 6040\n",
      "4502 6040\n",
      "4502 6040\n",
      "4505 6040\n",
      "4505 6040\n",
      "4505 6040\n",
      "4506 6040\n",
      "4506 6040\n",
      "4506 6040\n",
      "4506 6040\n",
      "4506 6040\n",
      "4507 6040\n",
      "4507 6040\n",
      "4507 6040\n",
      "4508 6040\n",
      "4508 6040\n",
      "4508 6040\n",
      "4508 6040\n",
      "4508 6040\n",
      "4508 6040\n",
      "4508 6040\n",
      "4508 6040\n",
      "4508 6040\n",
      "4508 6040\n",
      "4508 6040\n",
      "4508 6040\n",
      "4509 6040\n",
      "4509 6040\n",
      "4510 6040\n",
      "4510 6040\n",
      "4510 6040\n",
      "4510 6040\n",
      "4510 6040\n",
      "4510 6040\n",
      "4510 6040\n",
      "4510 6040\n",
      "4510 6040\n",
      "4510 6040\n",
      "4510 6040\n",
      "4510 6040\n",
      "4511 6040\n",
      "4511 6040\n",
      "4512 6040\n",
      "4513 6040\n",
      "4514 6040\n",
      "4515 6040\n",
      "4517 6040\n",
      "4517 6040\n",
      "4517 6040\n",
      "4517 6040\n",
      "4518 6040\n",
      "4520 6040\n",
      "4520 6040\n",
      "4520 6040\n",
      "4521 6040\n",
      "4521 6040\n",
      "4521 6040\n",
      "4522 6040\n",
      "4523 6040\n",
      "4523 6040\n",
      "4523 6040\n",
      "4523 6040\n",
      "4524 6040\n",
      "4524 6040\n",
      "4524 6040\n",
      "4525 6040\n",
      "4526 6040\n",
      "4528 6040\n",
      "4529 6040\n",
      "4531 6040\n",
      "4531 6040\n",
      "4531 6040\n",
      "4532 6040\n",
      "4534 6040\n",
      "4535 6040\n",
      "4535 6040\n",
      "4535 6040\n",
      "4535 6040\n",
      "4538 6040\n",
      "4539 6040\n",
      "4540 6040\n",
      "4541 6040\n",
      "4543 6040\n",
      "4543 6040\n",
      "4543 6040\n",
      "4543 6040\n",
      "4543 6040\n",
      "4543 6040\n",
      "4543 6040\n",
      "4543 6040\n",
      "4543 6040\n",
      "4543 6040\n",
      "4543 6040\n",
      "4545 6040\n",
      "4548 6040\n",
      "4551 6040\n",
      "4552 6040\n",
      "4553 6040\n",
      "4555 6040\n",
      "4556 6040\n",
      "4556 6040\n",
      "4557 6040\n",
      "4560 6040\n",
      "4560 6040\n",
      "4560 6040\n",
      "4561 6040\n",
      "4561 6040\n",
      "4562 6040\n",
      "4562 6040\n",
      "4562 6040\n",
      "4565 6040\n",
      "4566 6040\n",
      "4567 6040\n",
      "4568 6040\n",
      "4568 6040\n",
      "4568 6040\n",
      "4569 6040\n",
      "4571 6040\n",
      "4572 6040\n",
      "4572 6040\n",
      "4573 6040\n",
      "4574 6040\n",
      "4575 6040\n",
      "4577 6040\n",
      "4577 6040\n",
      "4578 6040\n",
      "4578 6040\n",
      "4578 6040\n",
      "4578 6040\n",
      "4578 6040\n",
      "4578 6040\n",
      "4579 6040\n",
      "4579 6040\n",
      "4579 6040\n",
      "4579 6040\n",
      "4579 6040\n",
      "4579 6040\n",
      "4580 6040\n",
      "4580 6040\n",
      "4581 6040\n",
      "4584 6040\n",
      "4585 6040\n",
      "4585 6040\n",
      "4585 6040\n",
      "4586 6040\n",
      "4588 6040\n",
      "4589 6040\n",
      "4591 6040\n",
      "4591 6040\n",
      "4591 6040\n",
      "4591 6040\n",
      "4591 6040\n",
      "4592 6040\n",
      "4592 6040\n",
      "4593 6040\n",
      "4593 6040\n",
      "4593 6040\n",
      "4594 6040\n",
      "4596 6040\n",
      "4596 6040\n",
      "4597 6040\n",
      "4598 6040\n",
      "4600 6040\n",
      "4600 6040\n",
      "4600 6040\n",
      "4601 6040\n",
      "4602 6040\n",
      "4604 6040\n",
      "4605 6040\n",
      "4605 6040\n",
      "4606 6040\n",
      "4607 6040\n",
      "4607 6040\n",
      "4607 6040\n",
      "4607 6040\n",
      "4607 6040\n",
      "4608 6040\n",
      "4609 6040\n",
      "4609 6040\n",
      "4609 6040\n",
      "4610 6040\n",
      "4611 6040\n",
      "4611 6040\n",
      "4611 6040\n",
      "4611 6040\n",
      "4613 6040\n",
      "4615 6040\n",
      "4615 6040\n",
      "4617 6040\n",
      "4618 6040\n",
      "4619 6040\n",
      "4620 6040\n",
      "4621 6040\n",
      "4621 6040\n",
      "4622 6040\n",
      "4624 6040\n",
      "4626 6040\n",
      "4626 6040\n",
      "4626 6040\n",
      "4626 6040\n",
      "4627 6040\n",
      "4629 6040\n",
      "4631 6040\n",
      "4632 6040\n",
      "4633 6040\n",
      "4634 6040\n",
      "4635 6040\n",
      "4635 6040\n",
      "4635 6040\n",
      "4637 6040\n",
      "4637 6040\n",
      "4637 6040\n",
      "4637 6040\n",
      "4639 6040\n",
      "4640 6040\n",
      "4641 6040\n",
      "4643 6040\n",
      "4643 6040\n",
      "4644 6040\n",
      "4645 6040\n",
      "4645 6040\n",
      "4647 6040\n",
      "4647 6040\n",
      "4647 6040\n",
      "4647 6040\n",
      "4647 6040\n",
      "4647 6040\n",
      "4647 6040\n",
      "4647 6040\n",
      "4647 6040\n",
      "4649 6040\n",
      "4650 6040\n",
      "4651 6040\n",
      "4653 6040\n",
      "4653 6040\n",
      "4653 6040\n",
      "4653 6040\n",
      "4654 6040\n",
      "4655 6040\n",
      "4655 6040\n",
      "4655 6040\n",
      "4656 6040\n",
      "4656 6040\n",
      "4656 6040\n",
      "4658 6040\n",
      "4658 6040\n",
      "4658 6040\n",
      "4658 6040\n",
      "4658 6040\n",
      "4659 6040\n",
      "4659 6040\n",
      "4660 6040\n",
      "4661 6040\n",
      "4661 6040\n",
      "4662 6040\n",
      "4662 6040\n",
      "4663 6040\n",
      "4663 6040\n",
      "4663 6040\n",
      "4663 6040\n",
      "4666 6040\n",
      "4666 6040\n",
      "4666 6040\n",
      "4666 6040\n",
      "4669 6040\n",
      "4670 6040\n",
      "4671 6040\n",
      "4671 6040\n",
      "4673 6040\n",
      "4673 6040\n",
      "4673 6040\n",
      "4673 6040\n",
      "4673 6040\n",
      "4674 6040\n",
      "4675 6040\n",
      "4675 6040\n",
      "4675 6040\n",
      "4676 6040\n",
      "4678 6040\n",
      "4680 6040\n",
      "4680 6040\n",
      "4680 6040\n",
      "4680 6040\n",
      "4681 6040\n",
      "4682 6040\n",
      "4682 6040\n",
      "4682 6040\n",
      "4682 6040\n",
      "4682 6040\n",
      "4682 6040\n",
      "4682 6040\n",
      "4682 6040\n",
      "4683 6040\n",
      "4685 6040\n",
      "4685 6040\n",
      "4686 6040\n",
      "4687 6040\n",
      "4688 6040\n",
      "4689 6040\n",
      "4690 6040\n",
      "4691 6040\n",
      "4693 6040\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4695 6040\n",
      "4697 6040\n",
      "4698 6040\n",
      "4699 6040\n",
      "4700 6040\n",
      "4700 6040\n",
      "4702 6040\n",
      "4704 6040\n",
      "4704 6040\n",
      "4704 6040\n",
      "4705 6040\n",
      "4705 6040\n",
      "4705 6040\n",
      "4706 6040\n",
      "4708 6040\n",
      "4708 6040\n",
      "4708 6040\n",
      "4708 6040\n",
      "4709 6040\n",
      "4711 6040\n",
      "4712 6040\n",
      "4714 6040\n",
      "4715 6040\n",
      "4715 6040\n",
      "4715 6040\n",
      "4715 6040\n",
      "4715 6040\n",
      "4716 6040\n",
      "4717 6040\n",
      "4718 6040\n",
      "4720 6040\n",
      "4722 6040\n",
      "4725 6040\n",
      "4725 6040\n",
      "4725 6040\n",
      "4725 6040\n",
      "4725 6040\n",
      "4725 6040\n",
      "4725 6040\n",
      "4725 6040\n",
      "4725 6040\n",
      "4725 6040\n",
      "4725 6040\n",
      "4726 6040\n",
      "4726 6040\n",
      "4727 6040\n",
      "4728 6040\n",
      "4728 6040\n",
      "4728 6040\n",
      "4728 6040\n",
      "4728 6040\n",
      "4728 6040\n",
      "4728 6040\n",
      "4729 6040\n",
      "4729 6040\n",
      "4731 6040\n",
      "4732 6040\n",
      "4732 6040\n",
      "4732 6040\n",
      "4732 6040\n",
      "4732 6040\n",
      "4732 6040\n",
      "4732 6040\n",
      "4733 6040\n",
      "4734 6040\n",
      "4734 6040\n",
      "4735 6040\n",
      "4736 6040\n",
      "4736 6040\n",
      "4736 6040\n",
      "4737 6040\n",
      "4738 6040\n",
      "4738 6040\n",
      "4739 6040\n",
      "4740 6040\n",
      "4742 6040\n",
      "4742 6040\n",
      "4743 6040\n",
      "4745 6040\n",
      "4746 6040\n",
      "4747 6040\n",
      "4747 6040\n",
      "4747 6040\n",
      "4748 6040\n",
      "4748 6040\n",
      "4748 6040\n",
      "4750 6040\n",
      "4750 6040\n",
      "4750 6040\n",
      "4753 6040\n",
      "4754 6040\n",
      "4754 6040\n",
      "4754 6040\n",
      "4757 6040\n",
      "4759 6040\n",
      "4761 6040\n",
      "4763 6040\n",
      "4765 6040\n",
      "4765 6040\n",
      "4765 6040\n",
      "4766 6040\n",
      "4768 6040\n",
      "4770 6040\n",
      "4771 6040\n",
      "4771 6040\n",
      "4771 6040\n",
      "4771 6040\n",
      "4771 6040\n",
      "4772 6040\n",
      "4773 6040\n",
      "4774 6040\n",
      "4774 6040\n",
      "4777 6040\n",
      "4779 6040\n",
      "4779 6040\n",
      "4780 6040\n",
      "4781 6040\n",
      "4782 6040\n",
      "4784 6040\n",
      "4784 6040\n",
      "4784 6040\n",
      "4784 6040\n",
      "4785 6040\n",
      "4785 6040\n",
      "4785 6040\n",
      "4786 6040\n",
      "4786 6040\n",
      "4786 6040\n",
      "4786 6040\n",
      "4788 6040\n",
      "4788 6040\n",
      "4788 6040\n",
      "4789 6040\n",
      "4789 6040\n",
      "4789 6040\n",
      "4790 6040\n",
      "4790 6040\n",
      "4790 6040\n",
      "4790 6040\n",
      "4791 6040\n",
      "4791 6040\n",
      "4792 6040\n",
      "4793 6040\n",
      "4794 6040\n",
      "4795 6040\n",
      "4795 6040\n",
      "4796 6040\n",
      "4796 6040\n",
      "4796 6040\n",
      "4797 6040\n",
      "4798 6040\n",
      "4800 6040\n",
      "4800 6040\n",
      "4800 6040\n",
      "4801 6040\n",
      "4801 6040\n",
      "4802 6040\n",
      "4802 6040\n",
      "4802 6040\n",
      "4802 6040\n",
      "4802 6040\n",
      "4802 6040\n",
      "4803 6040\n",
      "4806 6040\n",
      "4806 6040\n",
      "4807 6040\n",
      "4808 6040\n",
      "4808 6040\n",
      "4808 6040\n",
      "4808 6040\n",
      "4808 6040\n",
      "4808 6040\n",
      "4808 6040\n",
      "4808 6040\n",
      "4808 6040\n",
      "4809 6040\n",
      "4809 6040\n",
      "4810 6040\n",
      "4810 6040\n",
      "4812 6040\n",
      "4812 6040\n",
      "4813 6040\n",
      "4814 6040\n",
      "4815 6040\n",
      "4815 6040\n",
      "4815 6040\n",
      "4816 6040\n",
      "4816 6040\n",
      "4816 6040\n",
      "4817 6040\n",
      "4818 6040\n",
      "4819 6040\n",
      "4819 6040\n",
      "4819 6040\n",
      "4819 6040\n",
      "4819 6040\n",
      "4820 6040\n",
      "4821 6040\n",
      "4821 6040\n",
      "4823 6040\n",
      "4823 6040\n",
      "4823 6040\n",
      "4823 6040\n",
      "4823 6040\n",
      "4824 6040\n",
      "4824 6040\n",
      "4825 6040\n",
      "4826 6040\n",
      "4827 6040\n",
      "4828 6040\n",
      "4829 6040\n",
      "4829 6040\n",
      "4829 6040\n",
      "4830 6040\n",
      "4831 6040\n",
      "4831 6040\n",
      "4831 6040\n",
      "4832 6040\n",
      "4833 6040\n",
      "4834 6040\n",
      "4834 6040\n",
      "4834 6040\n",
      "4835 6040\n",
      "4837 6040\n",
      "4837 6040\n",
      "4837 6040\n",
      "4838 6040\n",
      "4840 6040\n",
      "4841 6040\n",
      "4843 6040\n",
      "4843 6040\n",
      "4845 6040\n",
      "4846 6040\n",
      "4848 6040\n",
      "4849 6040\n",
      "4849 6040\n",
      "4852 6040\n",
      "4852 6040\n",
      "4852 6040\n",
      "4854 6040\n",
      "4854 6040\n",
      "4855 6040\n",
      "4855 6040\n",
      "4856 6040\n",
      "4858 6040\n",
      "4859 6040\n",
      "4861 6040\n",
      "4861 6040\n",
      "4862 6040\n",
      "4864 6040\n",
      "4865 6040\n",
      "4865 6040\n",
      "4866 6040\n",
      "4867 6040\n",
      "4867 6040\n",
      "4867 6040\n",
      "4867 6040\n",
      "4867 6040\n",
      "4867 6040\n",
      "4868 6040\n",
      "4868 6040\n",
      "4869 6040\n",
      "4869 6040\n",
      "4869 6040\n",
      "4870 6040\n",
      "4872 6040\n",
      "4875 6040\n",
      "4876 6040\n",
      "4878 6040\n",
      "4879 6040\n",
      "4879 6040\n",
      "4879 6040\n",
      "4879 6040\n",
      "4879 6040\n",
      "4882 6040\n",
      "4882 6040\n",
      "4883 6040\n",
      "4884 6040\n",
      "4884 6040\n",
      "4884 6040\n",
      "4885 6040\n",
      "4886 6040\n",
      "4887 6040\n",
      "4887 6040\n",
      "4887 6040\n",
      "4887 6040\n",
      "4888 6040\n",
      "4888 6040\n",
      "4888 6040\n",
      "4889 6040\n",
      "4889 6040\n",
      "4889 6040\n",
      "4890 6040\n",
      "4891 6040\n",
      "4892 6040\n",
      "4893 6040\n",
      "4895 6040\n",
      "4897 6040\n",
      "4897 6040\n",
      "4897 6040\n",
      "4897 6040\n",
      "4898 6040\n",
      "4898 6040\n",
      "4898 6040\n",
      "4899 6040\n",
      "4899 6040\n",
      "4901 6040\n",
      "4901 6040\n",
      "4902 6040\n",
      "4903 6040\n",
      "4904 6040\n",
      "4904 6040\n",
      "4904 6040\n",
      "4904 6040\n",
      "4905 6040\n",
      "4906 6040\n",
      "4906 6040\n",
      "4907 6040\n",
      "4907 6040\n",
      "4908 6040\n",
      "4909 6040\n",
      "4909 6040\n",
      "4911 6040\n",
      "4913 6040\n",
      "4915 6040\n",
      "4916 6040\n",
      "4916 6040\n",
      "4917 6040\n",
      "4917 6040\n",
      "4918 6040\n",
      "4918 6040\n",
      "4918 6040\n",
      "4918 6040\n",
      "4921 6040\n",
      "4921 6040\n",
      "4922 6040\n",
      "4922 6040\n",
      "4923 6040\n",
      "4925 6040\n",
      "4927 6040\n",
      "4928 6040\n",
      "4928 6040\n",
      "4928 6040\n",
      "4929 6040\n",
      "4930 6040\n",
      "4932 6040\n",
      "4932 6040\n",
      "4932 6040\n",
      "4932 6040\n",
      "4933 6040\n",
      "4933 6040\n",
      "4933 6040\n",
      "4934 6040\n",
      "4934 6040\n",
      "4937 6040\n",
      "4937 6040\n",
      "4938 6040\n",
      "4939 6040\n",
      "4940 6040\n",
      "4940 6040\n",
      "4940 6040\n",
      "4941 6040\n",
      "4942 6040\n",
      "4942 6040\n",
      "4943 6040\n",
      "4945 6040\n",
      "4946 6040\n",
      "4946 6040\n",
      "4946 6040\n",
      "4947 6040\n",
      "4948 6040\n",
      "4948 6040\n",
      "4948 6040\n",
      "4948 6040\n",
      "4948 6040\n",
      "4950 6040\n",
      "4950 6040\n",
      "4950 6040\n",
      "4950 6040\n",
      "4950 6040\n",
      "4951 6040\n",
      "4951 6040\n",
      "4951 6040\n",
      "4952 6040\n",
      "4953 6040\n",
      "4953 6040\n",
      "4954 6040\n",
      "4954 6040\n",
      "4956 6040\n",
      "4956 6040\n",
      "4957 6040\n",
      "4957 6040\n",
      "4957 6040\n",
      "4957 6040\n",
      "4957 6040\n",
      "4957 6040\n",
      "4957 6040\n",
      "4957 6040\n",
      "4958 6040\n",
      "4958 6040\n",
      "4958 6040\n",
      "4958 6040\n",
      "4959 6040\n",
      "4959 6040\n",
      "4960 6040\n",
      "4961 6040\n",
      "4961 6040\n",
      "4962 6040\n",
      "4962 6040\n",
      "4963 6040\n",
      "4964 6040\n",
      "4964 6040\n",
      "4964 6040\n",
      "4964 6040\n",
      "4965 6040\n",
      "4966 6040\n",
      "4967 6040\n",
      "4969 6040\n",
      "4972 6040\n",
      "4972 6040\n",
      "4972 6040\n",
      "4973 6040\n",
      "4973 6040\n",
      "4975 6040\n",
      "4975 6040\n",
      "4976 6040\n",
      "4977 6040\n",
      "4978 6040\n",
      "4979 6040\n",
      "4979 6040\n",
      "4979 6040\n",
      "4979 6040\n",
      "4979 6040\n",
      "4979 6040\n",
      "4979 6040\n",
      "4979 6040\n",
      "4979 6040\n",
      "4980 6040\n",
      "4980 6040\n",
      "4981 6040\n",
      "4981 6040\n",
      "4981 6040\n",
      "4983 6040\n",
      "4983 6040\n",
      "4984 6040\n",
      "4984 6040\n",
      "4985 6040\n",
      "4986 6040\n",
      "4988 6040\n",
      "4990 6040\n",
      "4993 6040\n",
      "4994 6040\n",
      "4995 6040\n",
      "4995 6040\n",
      "4995 6040\n",
      "4995 6040\n",
      "4997 6040\n",
      "4999 6040\n",
      "5000 6040\n",
      "5000 6040\n",
      "5000 6040\n",
      "5000 6040\n",
      "5001 6040\n",
      "5001 6040\n",
      "5002 6040\n",
      "5002 6040\n",
      "5002 6040\n",
      "5004 6040\n",
      "5005 6040\n",
      "5005 6040\n",
      "5005 6040\n",
      "5005 6040\n",
      "5007 6040\n",
      "5008 6040\n",
      "5008 6040\n",
      "5010 6040\n",
      "5011 6040\n",
      "5011 6040\n",
      "5011 6040\n",
      "5011 6040\n",
      "5011 6040\n",
      "5012 6040\n",
      "5014 6040\n",
      "5014 6040\n",
      "5015 6040\n",
      "5015 6040\n",
      "5015 6040\n",
      "5015 6040\n",
      "5015 6040\n",
      "5015 6040\n",
      "5016 6040\n",
      "5017 6040\n",
      "5018 6040\n",
      "5018 6040\n",
      "5019 6040\n",
      "5019 6040\n",
      "5020 6040\n",
      "5021 6040\n",
      "5021 6040\n",
      "5023 6040\n",
      "5024 6040\n",
      "5025 6040\n",
      "5026 6040\n",
      "5026 6040\n",
      "5026 6040\n",
      "5026 6040\n",
      "5026 6040\n",
      "5026 6040\n",
      "5026 6040\n",
      "5026 6040\n",
      "5026 6040\n",
      "5028 6040\n",
      "5029 6040\n",
      "5031 6040\n",
      "5032 6040\n",
      "5033 6040\n",
      "5034 6040\n",
      "5035 6040\n",
      "5035 6040\n",
      "5036 6040\n",
      "5037 6040\n",
      "5038 6040\n",
      "5038 6040\n",
      "5039 6040\n",
      "5039 6040\n",
      "5039 6040\n",
      "5039 6040\n",
      "5040 6040\n",
      "5041 6040\n",
      "5042 6040\n",
      "5042 6040\n",
      "5042 6040\n",
      "5042 6040\n",
      "5044 6040\n",
      "5045 6040\n",
      "5046 6040\n",
      "5046 6040\n",
      "5046 6040\n",
      "5046 6040\n",
      "5046 6040\n",
      "5046 6040\n",
      "5046 6040\n",
      "5046 6040\n",
      "5047 6040\n",
      "5047 6040\n",
      "5047 6040\n",
      "5048 6040\n",
      "5049 6040\n",
      "5049 6040\n",
      "5050 6040\n",
      "5052 6040\n",
      "5053 6040\n",
      "5053 6040\n",
      "5054 6040\n",
      "5054 6040\n",
      "5054 6040\n",
      "5054 6040\n",
      "5054 6040\n",
      "5054 6040\n",
      "5054 6040\n",
      "5056 6040\n",
      "5056 6040\n",
      "5057 6040\n",
      "5058 6040\n",
      "5059 6040\n",
      "5060 6040\n",
      "5061 6040\n",
      "5061 6040\n",
      "5063 6040\n",
      "5064 6040\n",
      "5065 6040\n",
      "5065 6040\n",
      "5065 6040\n",
      "5067 6040\n",
      "5070 6040\n",
      "5070 6040\n",
      "5070 6040\n",
      "5070 6040\n",
      "5070 6040\n",
      "5071 6040\n",
      "5072 6040\n",
      "5074 6040\n",
      "5074 6040\n",
      "5074 6040\n",
      "5074 6040\n",
      "5074 6040\n",
      "5074 6040\n",
      "5074 6040\n",
      "5074 6040\n",
      "5076 6040\n",
      "5077 6040\n",
      "5077 6040\n",
      "5077 6040\n",
      "5077 6040\n",
      "5078 6040\n",
      "5079 6040\n",
      "5081 6040\n",
      "5082 6040\n",
      "5082 6040\n",
      "5082 6040\n",
      "5083 6040\n",
      "5083 6040\n",
      "5083 6040\n",
      "5084 6040\n",
      "5084 6040\n",
      "5085 6040\n",
      "5085 6040\n",
      "5086 6040\n",
      "5086 6040\n",
      "5087 6040\n",
      "5087 6040\n",
      "5087 6040\n",
      "5089 6040\n",
      "5090 6040\n",
      "5090 6040\n",
      "5090 6040\n",
      "5090 6040\n",
      "5091 6040\n",
      "5091 6040\n",
      "5091 6040\n",
      "5092 6040\n",
      "5094 6040\n",
      "5096 6040\n",
      "5096 6040\n",
      "5096 6040\n",
      "5097 6040\n",
      "5098 6040\n",
      "5098 6040\n",
      "5099 6040\n",
      "5099 6040\n",
      "5100 6040\n",
      "5100 6040\n",
      "5100 6040\n",
      "5100 6040\n",
      "5100 6040\n",
      "5100 6040\n",
      "5100 6040\n",
      "5100 6040\n",
      "5100 6040\n",
      "5102 6040\n",
      "5102 6040\n",
      "5103 6040\n",
      "5103 6040\n",
      "5103 6040\n",
      "5105 6040\n",
      "5106 6040\n",
      "5107 6040\n",
      "5107 6040\n",
      "5107 6040\n",
      "5107 6040\n",
      "5107 6040\n",
      "5107 6040\n",
      "5108 6040\n",
      "5108 6040\n",
      "5108 6040\n",
      "5108 6040\n",
      "5109 6040\n",
      "5111 6040\n",
      "5111 6040\n",
      "5111 6040\n",
      "5111 6040\n",
      "5111 6040\n",
      "5111 6040\n",
      "5111 6040\n",
      "5111 6040\n",
      "5112 6040\n",
      "5112 6040\n",
      "5112 6040\n",
      "5113 6040\n",
      "5113 6040\n",
      "5113 6040\n",
      "5113 6040\n",
      "5113 6040\n",
      "5113 6040\n",
      "5114 6040\n",
      "5115 6040\n",
      "5118 6040\n",
      "5119 6040\n",
      "5120 6040\n",
      "5121 6040\n",
      "5121 6040\n",
      "5123 6040\n",
      "5124 6040\n",
      "5124 6040\n",
      "5124 6040\n",
      "5126 6040\n",
      "5126 6040\n",
      "5128 6040\n",
      "5129 6040\n",
      "5130 6040\n",
      "5131 6040\n",
      "5131 6040\n",
      "5131 6040\n",
      "5131 6040\n",
      "5133 6040\n",
      "5134 6040\n",
      "5135 6040\n",
      "5136 6040\n",
      "5136 6040\n",
      "5137 6040\n",
      "5138 6040\n",
      "5139 6040\n",
      "5139 6040\n",
      "5140 6040\n",
      "5140 6040\n",
      "5140 6040\n",
      "5141 6040\n",
      "5142 6040\n",
      "5142 6040\n",
      "5142 6040\n",
      "5143 6040\n",
      "5144 6040\n",
      "5147 6040\n",
      "5148 6040\n",
      "5151 6040\n",
      "5151 6040\n",
      "5153 6040\n",
      "5153 6040\n",
      "5153 6040\n",
      "5153 6040\n",
      "5153 6040\n",
      "5156 6040\n",
      "5156 6040\n",
      "5156 6040\n",
      "5157 6040\n",
      "5158 6040\n",
      "5158 6040\n",
      "5159 6040\n",
      "5161 6040\n",
      "5161 6040\n",
      "5161 6040\n",
      "5163 6040\n",
      "5163 6040\n",
      "5163 6040\n",
      "5163 6040\n",
      "5163 6040\n",
      "5164 6040\n",
      "5165 6040\n",
      "5166 6040\n",
      "5167 6040\n",
      "5167 6040\n",
      "5169 6040\n",
      "5170 6040\n",
      "5172 6040\n",
      "5172 6040\n",
      "5172 6040\n",
      "5172 6040\n",
      "5172 6040\n",
      "5173 6040\n",
      "5175 6040\n",
      "5177 6040\n",
      "5178 6040\n",
      "5178 6040\n",
      "5178 6040\n",
      "5180 6040\n",
      "5181 6040\n",
      "5182 6040\n",
      "5182 6040\n",
      "5182 6040\n",
      "5183 6040\n",
      "5184 6040\n",
      "5184 6040\n",
      "5184 6040\n",
      "5185 6040\n",
      "5185 6040\n",
      "5185 6040\n",
      "5186 6040\n",
      "5187 6040\n",
      "5188 6040\n",
      "5191 6040\n",
      "5193 6040\n",
      "5193 6040\n",
      "5194 6040\n",
      "5196 6040\n",
      "5197 6040\n",
      "5198 6040\n",
      "5198 6040\n",
      "5198 6040\n",
      "5199 6040\n",
      "5201 6040\n",
      "5202 6040\n",
      "5204 6040\n",
      "5205 6040\n",
      "5205 6040\n",
      "5205 6040\n",
      "5207 6040\n",
      "5208 6040\n",
      "5209 6040\n",
      "5210 6040\n",
      "5211 6040\n",
      "5213 6040\n",
      "5217 6040\n",
      "5217 6040\n",
      "5219 6040\n",
      "5220 6040\n",
      "5220 6040\n",
      "5220 6040\n",
      "5220 6040\n",
      "5220 6040\n",
      "5220 6040\n",
      "5220 6040\n",
      "5221 6040\n",
      "5222 6040\n",
      "5222 6040\n",
      "5222 6040\n",
      "5223 6040\n",
      "5223 6040\n",
      "5225 6040\n",
      "5225 6040\n",
      "5226 6040\n",
      "5227 6040\n",
      "5227 6040\n",
      "5229 6040\n",
      "5230 6040\n",
      "5232 6040\n",
      "5232 6040\n",
      "5233 6040\n",
      "5234 6040\n",
      "5234 6040\n",
      "5236 6040\n",
      "5237 6040\n",
      "5239 6040\n",
      "5239 6040\n",
      "5239 6040\n",
      "5241 6040\n",
      "5242 6040\n",
      "5243 6040\n",
      "5246 6040\n",
      "5246 6040\n",
      "5248 6040\n",
      "5249 6040\n",
      "5249 6040\n",
      "5249 6040\n",
      "5250 6040\n",
      "5250 6040\n",
      "5250 6040\n",
      "5251 6040\n",
      "5251 6040\n",
      "5252 6040\n",
      "5253 6040\n",
      "5254 6040\n",
      "5255 6040\n",
      "5256 6040\n",
      "5256 6040\n",
      "5256 6040\n",
      "5256 6040\n",
      "5256 6040\n",
      "5256 6040\n",
      "5256 6040\n",
      "5256 6040\n",
      "5256 6040\n",
      "5257 6040\n",
      "5260 6040\n",
      "5260 6040\n",
      "5261 6040\n",
      "5262 6040\n",
      "5263 6040\n",
      "5264 6040\n",
      "5264 6040\n",
      "5265 6040\n",
      "5265 6040\n",
      "5265 6040\n",
      "5267 6040\n",
      "5268 6040\n",
      "5268 6040\n",
      "5268 6040\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5268 6040\n",
      "5268 6040\n",
      "5269 6040\n",
      "5269 6040\n",
      "5269 6040\n",
      "5270 6040\n",
      "5271 6040\n",
      "5271 6040\n",
      "5271 6040\n",
      "5271 6040\n",
      "5272 6040\n",
      "5273 6040\n",
      "5273 6040\n",
      "5273 6040\n",
      "5274 6040\n",
      "5276 6040\n",
      "5277 6040\n",
      "5277 6040\n",
      "5277 6040\n",
      "5278 6040\n",
      "5278 6040\n",
      "5279 6040\n",
      "5281 6040\n",
      "5281 6040\n",
      "5281 6040\n",
      "5282 6040\n",
      "5282 6040\n",
      "5282 6040\n",
      "5283 6040\n",
      "5283 6040\n",
      "5284 6040\n",
      "5285 6040\n",
      "5286 6040\n",
      "5287 6040\n",
      "5287 6040\n",
      "5287 6040\n",
      "5289 6040\n",
      "5289 6040\n",
      "5289 6040\n",
      "5289 6040\n",
      "5289 6040\n",
      "5291 6040\n",
      "5293 6040\n",
      "5294 6040\n",
      "5295 6040\n",
      "5297 6040\n",
      "5299 6040\n",
      "5300 6040\n",
      "5300 6040\n",
      "5300 6040\n",
      "5301 6040\n",
      "5302 6040\n",
      "5302 6040\n",
      "5303 6040\n",
      "5305 6040\n",
      "5305 6040\n",
      "5305 6040\n",
      "5306 6040\n",
      "5306 6040\n",
      "5306 6040\n",
      "5306 6040\n",
      "5306 6040\n",
      "5306 6040\n",
      "5307 6040\n",
      "5310 6040\n",
      "5311 6040\n",
      "5312 6040\n",
      "5312 6040\n",
      "5312 6040\n",
      "5312 6040\n",
      "5312 6040\n",
      "5312 6040\n",
      "5312 6040\n",
      "5313 6040\n",
      "5316 6040\n",
      "5317 6040\n",
      "5317 6040\n",
      "5317 6040\n",
      "5317 6040\n",
      "5317 6040\n",
      "5318 6040\n",
      "5319 6040\n",
      "5319 6040\n",
      "5319 6040\n",
      "5319 6040\n",
      "5321 6040\n",
      "5321 6040\n",
      "5321 6040\n",
      "5322 6040\n",
      "5323 6040\n",
      "5323 6040\n",
      "5323 6040\n",
      "5324 6040\n",
      "5325 6040\n",
      "5326 6040\n",
      "5327 6040\n",
      "5327 6040\n",
      "5329 6040\n",
      "5329 6040\n",
      "5329 6040\n",
      "5329 6040\n",
      "5329 6040\n",
      "5329 6040\n",
      "5331 6040\n",
      "5332 6040\n",
      "5333 6040\n",
      "5333 6040\n",
      "5333 6040\n",
      "5333 6040\n",
      "5333 6040\n",
      "5333 6040\n",
      "5333 6040\n",
      "5333 6040\n",
      "5334 6040\n",
      "5335 6040\n",
      "5336 6040\n",
      "5337 6040\n",
      "5337 6040\n",
      "5338 6040\n",
      "5339 6040\n",
      "5340 6040\n",
      "5340 6040\n",
      "5341 6040\n",
      "5342 6040\n",
      "5343 6040\n",
      "5344 6040\n",
      "5344 6040\n",
      "5345 6040\n",
      "5345 6040\n",
      "5345 6040\n",
      "5347 6040\n",
      "5347 6040\n",
      "5347 6040\n",
      "5348 6040\n",
      "5349 6040\n",
      "5349 6040\n",
      "5350 6040\n",
      "5350 6040\n",
      "5352 6040\n",
      "5352 6040\n",
      "5353 6040\n",
      "5353 6040\n",
      "5355 6040\n",
      "5355 6040\n",
      "5357 6040\n",
      "5359 6040\n",
      "5359 6040\n",
      "5359 6040\n",
      "5359 6040\n",
      "5359 6040\n",
      "5360 6040\n",
      "5361 6040\n",
      "5362 6040\n",
      "5363 6040\n",
      "5364 6040\n",
      "5364 6040\n",
      "5364 6040\n",
      "5365 6040\n",
      "5365 6040\n",
      "5365 6040\n",
      "5366 6040\n",
      "5366 6040\n",
      "5367 6040\n",
      "5367 6040\n",
      "5367 6040\n",
      "5367 6040\n",
      "5367 6040\n",
      "5367 6040\n",
      "5367 6040\n",
      "5367 6040\n",
      "5367 6040\n",
      "5367 6040\n",
      "5367 6040\n",
      "5368 6040\n",
      "5369 6040\n",
      "5369 6040\n",
      "5369 6040\n",
      "5371 6040\n",
      "5371 6040\n",
      "5371 6040\n",
      "5372 6040\n",
      "5374 6040\n",
      "5376 6040\n",
      "5376 6040\n",
      "5377 6040\n",
      "5378 6040\n",
      "5378 6040\n",
      "5382 6040\n",
      "5384 6040\n",
      "5386 6040\n",
      "5386 6040\n",
      "5387 6040\n",
      "5387 6040\n",
      "5387 6040\n",
      "5387 6040\n",
      "5387 6040\n",
      "5387 6040\n",
      "5387 6040\n",
      "5389 6040\n",
      "5389 6040\n",
      "5390 6040\n",
      "5390 6040\n",
      "5392 6040\n",
      "5393 6040\n",
      "5393 6040\n",
      "5394 6040\n",
      "5394 6040\n",
      "5394 6040\n",
      "5394 6040\n",
      "5394 6040\n",
      "5394 6040\n",
      "5394 6040\n",
      "5394 6040\n",
      "5395 6040\n",
      "5396 6040\n",
      "5397 6040\n",
      "5397 6040\n",
      "5397 6040\n",
      "5397 6040\n",
      "5399 6040\n",
      "5401 6040\n",
      "5401 6040\n",
      "5402 6040\n",
      "5403 6040\n",
      "5404 6040\n",
      "5404 6040\n",
      "5405 6040\n",
      "5405 6040\n",
      "5406 6040\n",
      "5408 6040\n",
      "5410 6040\n",
      "5412 6040\n",
      "5412 6040\n",
      "5412 6040\n",
      "5413 6040\n",
      "5413 6040\n",
      "5414 6040\n",
      "5416 6040\n",
      "5418 6040\n",
      "5418 6040\n",
      "5418 6040\n",
      "5419 6040\n",
      "5420 6040\n",
      "5421 6040\n",
      "5422 6040\n",
      "5422 6040\n",
      "5423 6040\n",
      "5424 6040\n",
      "5425 6040\n",
      "5426 6040\n",
      "5426 6040\n",
      "5426 6040\n",
      "5428 6040\n",
      "5428 6040\n",
      "5428 6040\n",
      "5428 6040\n",
      "5429 6040\n",
      "5429 6040\n",
      "5430 6040\n",
      "5431 6040\n",
      "5432 6040\n",
      "5432 6040\n",
      "5433 6040\n",
      "5433 6040\n",
      "5433 6040\n",
      "5433 6040\n",
      "5433 6040\n",
      "5433 6040\n",
      "5433 6040\n",
      "5434 6040\n",
      "5434 6040\n",
      "5435 6040\n",
      "5437 6040\n",
      "5437 6040\n",
      "5438 6040\n",
      "5441 6040\n",
      "5441 6040\n",
      "5442 6040\n",
      "5443 6040\n",
      "5443 6040\n",
      "5443 6040\n",
      "5443 6040\n",
      "5445 6040\n",
      "5445 6040\n",
      "5446 6040\n",
      "5447 6040\n",
      "5448 6040\n",
      "5448 6040\n",
      "5448 6040\n",
      "5448 6040\n",
      "5449 6040\n",
      "5450 6040\n",
      "5450 6040\n",
      "5450 6040\n",
      "5451 6040\n",
      "5452 6040\n",
      "5452 6040\n",
      "5452 6040\n",
      "5453 6040\n",
      "5453 6040\n",
      "5454 6040\n",
      "5455 6040\n",
      "5456 6040\n",
      "5457 6040\n",
      "5458 6040\n",
      "5458 6040\n",
      "5458 6040\n",
      "5458 6040\n",
      "5459 6040\n",
      "5459 6040\n",
      "5460 6040\n",
      "5461 6040\n",
      "5463 6040\n",
      "5463 6040\n",
      "5463 6040\n",
      "5464 6040\n",
      "5466 6040\n",
      "5466 6040\n",
      "5467 6040\n",
      "5468 6040\n",
      "5468 6040\n",
      "5468 6040\n",
      "5469 6040\n",
      "5469 6040\n",
      "5470 6040\n",
      "5472 6040\n",
      "5472 6040\n",
      "5472 6040\n",
      "5473 6040\n",
      "5474 6040\n",
      "5475 6040\n",
      "5475 6040\n",
      "5475 6040\n",
      "5476 6040\n",
      "5479 6040\n",
      "5480 6040\n",
      "5480 6040\n",
      "5482 6040\n",
      "5482 6040\n",
      "5482 6040\n",
      "5482 6040\n",
      "5483 6040\n",
      "5483 6040\n",
      "5484 6040\n",
      "5485 6040\n",
      "5486 6040\n",
      "5488 6040\n",
      "5488 6040\n",
      "5488 6040\n",
      "5489 6040\n",
      "5490 6040\n",
      "5491 6040\n",
      "5491 6040\n",
      "5492 6040\n",
      "5492 6040\n",
      "5492 6040\n",
      "5492 6040\n",
      "5493 6040\n",
      "5493 6040\n",
      "5493 6040\n",
      "5493 6040\n",
      "5493 6040\n",
      "5494 6040\n",
      "5496 6040\n",
      "5497 6040\n",
      "5497 6040\n",
      "5499 6040\n",
      "5500 6040\n",
      "5501 6040\n",
      "5501 6040\n",
      "5501 6040\n",
      "5501 6040\n",
      "5501 6040\n",
      "5502 6040\n",
      "5503 6040\n",
      "5504 6040\n",
      "5504 6040\n",
      "5504 6040\n",
      "5504 6040\n",
      "5504 6040\n",
      "5504 6040\n",
      "5505 6040\n",
      "5507 6040\n",
      "5509 6040\n",
      "5510 6040\n",
      "5511 6040\n",
      "5511 6040\n",
      "5511 6040\n",
      "5511 6040\n",
      "5511 6040\n",
      "5511 6040\n",
      "5511 6040\n",
      "5512 6040\n",
      "5512 6040\n",
      "5512 6040\n",
      "5514 6040\n",
      "5516 6040\n",
      "5516 6040\n",
      "5517 6040\n",
      "5517 6040\n",
      "5517 6040\n",
      "5518 6040\n",
      "5519 6040\n",
      "5519 6040\n",
      "5519 6040\n",
      "5520 6040\n",
      "5520 6040\n",
      "5522 6040\n",
      "5522 6040\n",
      "5522 6040\n",
      "5522 6040\n",
      "5522 6040\n",
      "5522 6040\n",
      "5523 6040\n",
      "5523 6040\n",
      "5523 6040\n",
      "5524 6040\n",
      "5524 6040\n",
      "5526 6040\n",
      "5526 6040\n",
      "5526 6040\n",
      "5528 6040\n",
      "5530 6040\n",
      "5530 6040\n",
      "5530 6040\n",
      "5530 6040\n",
      "5530 6040\n",
      "5530 6040\n",
      "5530 6040\n",
      "5531 6040\n",
      "5532 6040\n",
      "5533 6040\n",
      "5535 6040\n",
      "5535 6040\n",
      "5536 6040\n",
      "5536 6040\n",
      "5536 6040\n",
      "5536 6040\n",
      "5536 6040\n",
      "5536 6040\n",
      "5537 6040\n",
      "5538 6040\n",
      "5538 6040\n",
      "5539 6040\n",
      "5539 6040\n",
      "5539 6040\n",
      "5539 6040\n",
      "5539 6040\n",
      "5541 6040\n",
      "5543 6040\n",
      "5543 6040\n",
      "5543 6040\n",
      "5543 6040\n",
      "5545 6040\n",
      "5545 6040\n",
      "5547 6040\n",
      "5547 6040\n",
      "5548 6040\n",
      "5549 6040\n",
      "5550 6040\n",
      "5550 6040\n",
      "5550 6040\n",
      "5550 6040\n",
      "5550 6040\n",
      "5550 6040\n",
      "5551 6040\n",
      "5553 6040\n",
      "5553 6040\n",
      "5553 6040\n",
      "5554 6040\n",
      "5555 6040\n",
      "5555 6040\n",
      "5555 6040\n",
      "5555 6040\n",
      "5555 6040\n",
      "5556 6040\n",
      "5556 6040\n",
      "5556 6040\n",
      "5557 6040\n",
      "5557 6040\n",
      "5558 6040\n",
      "5558 6040\n",
      "5559 6040\n",
      "5560 6040\n",
      "5561 6040\n",
      "5561 6040\n",
      "5562 6040\n",
      "5565 6040\n",
      "5565 6040\n",
      "5566 6040\n",
      "5566 6040\n",
      "5567 6040\n",
      "5567 6040\n",
      "5567 6040\n",
      "5567 6040\n",
      "5568 6040\n",
      "5568 6040\n",
      "5568 6040\n",
      "5569 6040\n",
      "5569 6040\n",
      "5570 6040\n",
      "5570 6040\n",
      "5570 6040\n",
      "5571 6040\n",
      "5571 6040\n",
      "5573 6040\n",
      "5573 6040\n",
      "5574 6040\n",
      "5574 6040\n",
      "5575 6040\n",
      "5575 6040\n",
      "5576 6040\n",
      "5576 6040\n",
      "5576 6040\n",
      "5577 6040\n",
      "5579 6040\n",
      "5580 6040\n",
      "5580 6040\n",
      "5580 6040\n",
      "5580 6040\n",
      "5582 6040\n",
      "5582 6040\n",
      "5583 6040\n",
      "5584 6040\n",
      "5585 6040\n",
      "5585 6040\n",
      "5587 6040\n",
      "5589 6040\n",
      "5592 6040\n",
      "5592 6040\n",
      "5593 6040\n",
      "5594 6040\n",
      "5594 6040\n",
      "5595 6040\n",
      "5595 6040\n",
      "5596 6040\n",
      "5597 6040\n",
      "5597 6040\n",
      "5597 6040\n",
      "5598 6040\n",
      "5599 6040\n",
      "5599 6040\n",
      "5600 6040\n",
      "5600 6040\n",
      "5600 6040\n",
      "5601 6040\n",
      "5602 6040\n",
      "5603 6040\n",
      "5603 6040\n",
      "5604 6040\n",
      "5604 6040\n",
      "5605 6040\n",
      "5605 6040\n",
      "5605 6040\n",
      "5605 6040\n",
      "5605 6040\n",
      "5605 6040\n",
      "5605 6040\n",
      "5606 6040\n",
      "5607 6040\n",
      "5609 6040\n",
      "5612 6040\n",
      "5613 6040\n",
      "5614 6040\n",
      "5614 6040\n",
      "5614 6040\n",
      "5614 6040\n",
      "5614 6040\n",
      "5614 6040\n",
      "5614 6040\n",
      "5614 6040\n",
      "5615 6040\n",
      "5615 6040\n",
      "5615 6040\n",
      "5616 6040\n",
      "5617 6040\n",
      "5618 6040\n",
      "5619 6040\n",
      "5620 6040\n",
      "5620 6040\n",
      "5621 6040\n",
      "5621 6040\n",
      "5621 6040\n",
      "5621 6040\n",
      "5621 6040\n",
      "5622 6040\n",
      "5623 6040\n",
      "5623 6040\n",
      "5624 6040\n",
      "5624 6040\n",
      "5625 6040\n",
      "5626 6040\n",
      "5626 6040\n",
      "5627 6040\n",
      "5627 6040\n",
      "5627 6040\n",
      "5627 6040\n",
      "5627 6040\n",
      "5627 6040\n",
      "5627 6040\n",
      "5627 6040\n",
      "5629 6040\n",
      "5630 6040\n",
      "5630 6040\n",
      "5630 6040\n",
      "5631 6040\n",
      "5633 6040\n",
      "5634 6040\n",
      "5634 6040\n",
      "5634 6040\n",
      "5636 6040\n",
      "5636 6040\n",
      "5636 6040\n",
      "5636 6040\n",
      "5636 6040\n",
      "5636 6040\n",
      "5636 6040\n",
      "5636 6040\n",
      "5637 6040\n",
      "5638 6040\n",
      "5640 6040\n",
      "5641 6040\n",
      "5642 6040\n",
      "5643 6040\n",
      "5643 6040\n",
      "5643 6040\n",
      "5643 6040\n",
      "5643 6040\n",
      "5643 6040\n",
      "5643 6040\n",
      "5643 6040\n",
      "5643 6040\n",
      "5643 6040\n",
      "5644 6040\n",
      "5645 6040\n",
      "5645 6040\n",
      "5646 6040\n",
      "5647 6040\n",
      "5647 6040\n",
      "5648 6040\n",
      "5649 6040\n",
      "5649 6040\n",
      "5650 6040\n",
      "5650 6040\n",
      "5650 6040\n",
      "5651 6040\n",
      "5652 6040\n",
      "5653 6040\n",
      "5653 6040\n",
      "5654 6040\n",
      "5654 6040\n",
      "5654 6040\n",
      "5655 6040\n",
      "5657 6040\n",
      "5657 6040\n",
      "5658 6040\n",
      "5658 6040\n",
      "5659 6040\n",
      "5659 6040\n",
      "5661 6040\n",
      "5662 6040\n",
      "5663 6040\n",
      "5663 6040\n",
      "5663 6040\n",
      "5664 6040\n",
      "5664 6040\n",
      "5664 6040\n",
      "5667 6040\n",
      "5667 6040\n",
      "5667 6040\n",
      "5667 6040\n",
      "5668 6040\n",
      "5670 6040\n",
      "5671 6040\n",
      "5673 6040\n",
      "5675 6040\n",
      "5675 6040\n",
      "5675 6040\n",
      "5675 6040\n",
      "5675 6040\n",
      "5675 6040\n",
      "5676 6040\n",
      "5676 6040\n",
      "5677 6040\n",
      "5677 6040\n",
      "5678 6040\n",
      "5679 6040\n",
      "5679 6040\n",
      "5680 6040\n",
      "5680 6040\n",
      "5682 6040\n",
      "5682 6040\n",
      "5682 6040\n",
      "5682 6040\n",
      "5682 6040\n",
      "5682 6040\n",
      "5683 6040\n",
      "5684 6040\n",
      "5684 6040\n",
      "5684 6040\n",
      "5684 6040\n",
      "5684 6040\n",
      "5685 6040\n",
      "5686 6040\n",
      "5686 6040\n",
      "5686 6040\n",
      "5686 6040\n",
      "5686 6040\n",
      "5687 6040\n",
      "5688 6040\n",
      "5689 6040\n",
      "5689 6040\n",
      "5689 6040\n",
      "5689 6040\n",
      "5689 6040\n",
      "5691 6040\n",
      "5692 6040\n",
      "5694 6040\n",
      "5698 6040\n",
      "5698 6040\n",
      "5698 6040\n",
      "5698 6040\n",
      "5699 6040\n",
      "5699 6040\n",
      "5699 6040\n",
      "5701 6040\n",
      "5702 6040\n",
      "5703 6040\n",
      "5704 6040\n",
      "5705 6040\n",
      "5705 6040\n",
      "5706 6040\n",
      "5707 6040\n",
      "5708 6040\n",
      "5709 6040\n",
      "5709 6040\n",
      "5711 6040\n",
      "5712 6040\n",
      "5714 6040\n",
      "5715 6040\n",
      "5716 6040\n",
      "5716 6040\n",
      "5717 6040\n",
      "5717 6040\n",
      "5717 6040\n",
      "5717 6040\n",
      "5718 6040\n",
      "5718 6040\n",
      "5720 6040\n",
      "5720 6040\n",
      "5720 6040\n",
      "5720 6040\n",
      "5722 6040\n",
      "5722 6040\n",
      "5722 6040\n",
      "5722 6040\n",
      "5723 6040\n",
      "5723 6040\n",
      "5724 6040\n",
      "5726 6040\n",
      "5727 6040\n",
      "5728 6040\n",
      "5728 6040\n",
      "5728 6040\n",
      "5729 6040\n",
      "5730 6040\n",
      "5732 6040\n",
      "5733 6040\n",
      "5733 6040\n",
      "5734 6040\n",
      "5734 6040\n",
      "5736 6040\n",
      "5737 6040\n",
      "5738 6040\n",
      "5738 6040\n",
      "5738 6040\n",
      "5738 6040\n",
      "5738 6040\n",
      "5739 6040\n",
      "5741 6040\n",
      "5743 6040\n",
      "5744 6040\n",
      "5744 6040\n",
      "5744 6040\n",
      "5744 6040\n",
      "5745 6040\n",
      "5746 6040\n",
      "5747 6040\n",
      "5747 6040\n",
      "5747 6040\n",
      "5747 6040\n",
      "5747 6040\n",
      "5748 6040\n",
      "5749 6040\n",
      "5749 6040\n",
      "5749 6040\n",
      "5749 6040\n",
      "5750 6040\n",
      "5751 6040\n",
      "5752 6040\n",
      "5752 6040\n",
      "5754 6040\n",
      "5754 6040\n",
      "5754 6040\n",
      "5754 6040\n",
      "5755 6040\n",
      "5755 6040\n",
      "5755 6040\n",
      "5755 6040\n",
      "5755 6040\n",
      "5757 6040\n",
      "5757 6040\n",
      "5758 6040\n",
      "5759 6040\n",
      "5759 6040\n",
      "5759 6040\n",
      "5759 6040\n",
      "5759 6040\n",
      "5759 6040\n",
      "5761 6040\n",
      "5761 6040\n",
      "5762 6040\n",
      "5762 6040\n",
      "5762 6040\n",
      "5763 6040\n",
      "5763 6040\n",
      "5763 6040\n",
      "5763 6040\n",
      "5763 6040\n",
      "5763 6040\n",
      "5763 6040\n",
      "5764 6040\n",
      "5765 6040\n",
      "5765 6040\n",
      "5766 6040\n",
      "5767 6040\n",
      "5767 6040\n",
      "5767 6040\n",
      "5768 6040\n",
      "5769 6040\n",
      "5769 6040\n",
      "5770 6040\n",
      "5771 6040\n",
      "5771 6040\n",
      "5771 6040\n",
      "5774 6040\n",
      "5775 6040\n",
      "5775 6040\n",
      "5776 6040\n",
      "5777 6040\n",
      "5777 6040\n",
      "5779 6040\n",
      "5779 6040\n",
      "5779 6040\n",
      "5779 6040\n",
      "5780 6040\n",
      "5780 6040\n",
      "5780 6040\n",
      "5782 6040\n",
      "5783 6040\n",
      "5785 6040\n",
      "5786 6040\n",
      "5786 6040\n",
      "5786 6040\n",
      "5786 6040\n",
      "5787 6040\n",
      "5787 6040\n",
      "5787 6040\n",
      "5787 6040\n",
      "5788 6040\n",
      "5788 6040\n",
      "5788 6040\n",
      "5788 6040\n",
      "5788 6040\n",
      "5788 6040\n",
      "5788 6040\n",
      "5788 6040\n",
      "5789 6040\n",
      "5790 6040\n",
      "5791 6040\n",
      "5792 6040\n",
      "5792 6040\n",
      "5793 6040\n",
      "5794 6040\n",
      "5794 6040\n",
      "5794 6040\n",
      "5795 6040\n",
      "5795 6040\n",
      "5795 6040\n",
      "5795 6040\n",
      "5795 6040\n",
      "5795 6040\n",
      "5795 6040\n",
      "5795 6040\n",
      "5795 6040\n",
      "5795 6040\n",
      "5795 6040\n",
      "5795 6040\n",
      "5796 6040\n",
      "5797 6040\n",
      "5798 6040\n",
      "5800 6040\n",
      "5801 6040\n",
      "5802 6040\n",
      "5804 6040\n",
      "5805 6040\n",
      "5806 6040\n",
      "5806 6040\n",
      "5807 6040\n",
      "5808 6040\n",
      "5809 6040\n",
      "5809 6040\n",
      "5811 6040\n",
      "5811 6040\n",
      "5811 6040\n",
      "5812 6040\n",
      "5812 6040\n",
      "5812 6040\n",
      "5812 6040\n",
      "5812 6040\n",
      "5812 6040\n",
      "5812 6040\n",
      "5812 6040\n",
      "5812 6040\n",
      "5813 6040\n",
      "5815 6040\n",
      "5817 6040\n",
      "5820 6040\n",
      "5822 6040\n",
      "5823 6040\n",
      "5824 6040\n",
      "5824 6040\n",
      "5824 6040\n",
      "5824 6040\n",
      "5824 6040\n",
      "5824 6040\n",
      "5825 6040\n",
      "5826 6040\n",
      "5826 6040\n",
      "5827 6040\n",
      "5828 6040\n",
      "5830 6040\n",
      "5831 6040\n",
      "5831 6040\n",
      "5831 6040\n",
      "5831 6040\n",
      "5831 6040\n",
      "5831 6040\n",
      "5831 6040\n",
      "5831 6040\n",
      "5831 6040\n",
      "5831 6040\n",
      "5831 6040\n",
      "5831 6040\n",
      "5832 6040\n",
      "5833 6040\n",
      "5836 6040\n",
      "5837 6040\n",
      "5837 6040\n",
      "5837 6040\n",
      "5837 6040\n",
      "5837 6040\n",
      "5838 6040\n",
      "5838 6040\n",
      "5839 6040\n",
      "5840 6040\n",
      "5840 6040\n",
      "5841 6040\n",
      "5841 6040\n",
      "5841 6040\n",
      "5842 6040\n",
      "5843 6040\n",
      "5843 6040\n",
      "5844 6040\n",
      "5845 6040\n",
      "5845 6040\n",
      "5846 6040\n",
      "5847 6040\n",
      "5847 6040\n",
      "5847 6040\n",
      "5848 6040\n",
      "5848 6040\n",
      "5848 6040\n",
      "5848 6040\n",
      "5848 6040\n",
      "5850 6040\n",
      "5851 6040\n",
      "5852 6040\n",
      "5852 6040\n",
      "5852 6040\n",
      "5853 6040\n",
      "5853 6040\n",
      "5854 6040\n",
      "5854 6040\n",
      "5854 6040\n",
      "5854 6040\n",
      "5855 6040\n",
      "5857 6040\n",
      "5857 6040\n",
      "5858 6040\n",
      "5858 6040\n",
      "5859 6040\n",
      "5861 6040\n",
      "5861 6040\n",
      "5862 6040\n",
      "5862 6040\n",
      "5864 6040\n",
      "5865 6040\n",
      "5867 6040\n",
      "5869 6040\n",
      "5871 6040\n",
      "5872 6040\n",
      "5872 6040\n",
      "5872 6040\n",
      "5874 6040\n",
      "5874 6040\n",
      "5874 6040\n",
      "5875 6040\n",
      "5875 6040\n",
      "5878 6040\n",
      "5878 6040\n",
      "5878 6040\n",
      "5878 6040\n",
      "5878 6040\n",
      "5878 6040\n",
      "5879 6040\n",
      "5880 6040\n",
      "5880 6040\n",
      "5880 6040\n",
      "5880 6040\n",
      "5880 6040\n",
      "5880 6040\n",
      "5880 6040\n",
      "5881 6040\n",
      "5881 6040\n",
      "5881 6040\n",
      "5883 6040\n",
      "5885 6040\n",
      "5885 6040\n",
      "5886 6040\n",
      "5886 6040\n",
      "5886 6040\n",
      "5886 6040\n",
      "5886 6040\n",
      "5888 6040\n",
      "5888 6040\n",
      "5888 6040\n",
      "5888 6040\n",
      "5888 6040\n",
      "5888 6040\n",
      "5888 6040\n",
      "5889 6040\n",
      "5890 6040\n",
      "5890 6040\n",
      "5890 6040\n",
      "5891 6040\n",
      "5892 6040\n",
      "5893 6040\n",
      "5893 6040\n",
      "5894 6040\n",
      "5896 6040\n",
      "5896 6040\n",
      "5897 6040\n",
      "5900 6040\n",
      "5900 6040\n",
      "5902 6040\n",
      "5903 6040\n",
      "5905 6040\n",
      "5906 6040\n",
      "5906 6040\n",
      "5908 6040\n",
      "5908 6040\n",
      "5910 6040\n",
      "5910 6040\n",
      "5911 6040\n",
      "5912 6040\n",
      "5912 6040\n",
      "5914 6040\n",
      "5915 6040\n",
      "5915 6040\n",
      "5915 6040\n",
      "5916 6040\n",
      "5916 6040\n",
      "5916 6040\n",
      "5916 6040\n",
      "5916 6040\n",
      "5916 6040\n",
      "5916 6040\n",
      "5917 6040\n",
      "5917 6040\n",
      "5920 6040\n",
      "5920 6040\n",
      "5922 6040\n",
      "5922 6040\n",
      "5922 6040\n",
      "5924 6040\n",
      "5924 6040\n",
      "5925 6040\n",
      "5925 6040\n",
      "5927 6040\n",
      "5927 6040\n",
      "5928 6040\n",
      "5929 6040\n",
      "5930 6040\n",
      "5931 6040\n",
      "5934 6040\n",
      "5937 6040\n",
      "5938 6040\n",
      "5938 6040\n",
      "5939 6040\n",
      "5940 6040\n",
      "5942 6040\n",
      "5942 6040\n",
      "5944 6040\n",
      "5946 6040\n",
      "5947 6040\n",
      "5948 6040\n",
      "5948 6040\n",
      "5948 6040\n",
      "5948 6040\n",
      "5949 6040\n",
      "5949 6040\n",
      "5950 6040\n",
      "5950 6040\n",
      "5950 6040\n",
      "5950 6040\n",
      "5950 6040\n",
      "5952 6040\n",
      "5953 6040\n",
      "5954 6040\n",
      "5954 6040\n",
      "5954 6040\n",
      "5954 6040\n",
      "5954 6040\n",
      "5954 6040\n",
      "5954 6040\n",
      "5954 6040\n",
      "5954 6040\n",
      "5954 6040\n",
      "5955 6040\n",
      "5955 6040\n",
      "5955 6040\n",
      "5955 6040\n",
      "5956 6040\n",
      "5956 6040\n",
      "5956 6040\n",
      "5957 6040\n",
      "5957 6040\n",
      "5958 6040\n",
      "5958 6040\n",
      "5960 6040\n",
      "5960 6040\n",
      "5961 6040\n",
      "5961 6040\n",
      "5961 6040\n",
      "5963 6040\n",
      "5963 6040\n",
      "5964 6040\n",
      "5964 6040\n",
      "5964 6040\n",
      "5964 6040\n",
      "5964 6040\n",
      "5964 6040\n",
      "5966 6040\n",
      "5969 6040\n",
      "5970 6040\n",
      "5971 6040\n",
      "5972 6040\n",
      "5972 6040\n",
      "5972 6040\n",
      "5972 6040\n",
      "5972 6040\n",
      "5974 6040\n",
      "5974 6040\n",
      "5975 6040\n",
      "5976 6040\n",
      "5977 6040\n",
      "5978 6040\n",
      "5978 6040\n",
      "5978 6040\n",
      "5978 6040\n",
      "5980 6040\n",
      "5980 6040\n",
      "5981 6040\n",
      "5981 6040\n",
      "5981 6040\n",
      "5982 6040\n",
      "5983 6040\n",
      "5985 6040\n",
      "5986 6040\n",
      "5987 6040\n",
      "5989 6040\n",
      "5990 6040\n",
      "5990 6040\n",
      "5990 6040\n",
      "5991 6040\n",
      "5992 6040\n",
      "5994 6040\n",
      "5995 6040\n",
      "5995 6040\n",
      "5996 6040\n",
      "5996 6040\n",
      "5996 6040\n",
      "5996 6040\n",
      "5996 6040\n",
      "5997 6040\n",
      "5998 6040\n",
      "5998 6040\n",
      "6000 6040\n",
      "6000 6040\n",
      "6000 6040\n",
      "6000 6040\n",
      "6000 6040\n",
      "6001 6040\n",
      "6001 6040\n",
      "6002 6040\n",
      "6002 6040\n",
      "6002 6040\n",
      "6002 6040\n",
      "6003 6040\n",
      "6003 6040\n",
      "6004 6040\n",
      "6005 6040\n",
      "6006 6040\n",
      "6007 6040\n",
      "6007 6040\n",
      "6007 6040\n",
      "6009 6040\n",
      "6010 6040\n",
      "6010 6040\n",
      "6010 6040\n",
      "6011 6040\n",
      "6011 6040\n",
      "6013 6040\n",
      "6013 6040\n",
      "6014 6040\n",
      "6016 6040\n",
      "6016 6040\n",
      "6016 6040\n",
      "6016 6040\n",
      "6016 6040\n",
      "6016 6040\n",
      "6016 6040\n",
      "6016 6040\n",
      "6016 6040\n",
      "6017 6040\n",
      "6018 6040\n",
      "6019 6040\n",
      "6020 6040\n",
      "6021 6040\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6023 6040\n",
      "6023 6040\n",
      "6024 6040\n",
      "6025 6040\n",
      "6025 6040\n",
      "6025 6040\n",
      "6027 6040\n",
      "6029 6040\n",
      "6030 6040\n",
      "6032 6040\n",
      "6033 6040\n",
      "6035 6040\n",
      "6035 6040\n",
      "6035 6040\n",
      "6036 6040\n",
      "6036 6040\n",
      "6036 6040\n",
      "6036 6040\n",
      "6036 6040\n",
      "6036 6040\n",
      "6036 6040\n",
      "6036 6040\n",
      "6036 6040\n",
      "6037 6040\n",
      "6037 6040\n",
      "6039 6040\n",
      "6040 6040\n",
      "6040 6040\n",
      "6040 6040\n",
      "6040 6040\n"
     ]
    }
   ],
   "source": [
    "m = B.shape[0] * B.shape[1]\n",
    "Z = sparse.dok_matrix((B.nnz, m))\n",
    "counter = 0\n",
    "for i, j in zip(B.row, B.col):\n",
    "    if counter % 100 == 0:\n",
    "        print(i, B.row[-1])\n",
    "    Z[counter, i*B.shape[1] + j] = 1\n",
    "    counter += 1\n",
    "#         1/0\n",
    "#         Z[i*B.shape[0] + j*B.shape[1], i*B.shape[0] + j*B.shape[1]] = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "Z = Z.tocsr()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 5.  3.  3. ...,  5.  3.  5.]\n",
      "[ 5.  3.  3. ...,  5.  3.  5.]\n"
     ]
    }
   ],
   "source": [
    "print(Z.dot(A.reshape((-1, 1))).toarray().ravel())\n",
    "print(A.data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import misc\n",
    "import copt as cp\n",
    "\n",
    "f = cp.utils.HuberLoss(Z, A.data)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1000209, 22393987)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9.99791043672e-07\n"
     ]
    }
   ],
   "source": [
    "L = f.lipschitz()\n",
    "print(L)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 5.,  3.,  3., ...,  5.,  3.,  5.], dtype=float32)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A.data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 11%|█▏        | 114/1000 [07:40<59:41,  4.04s/it, L_t=5.73e-07, iter=113, tol=4.32e-16]  \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.00323711896412\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 19%|█▉        | 188/1000 [12:19<53:13,  3.93s/it, L_t=2e-06, iter=187, tol=4.54e-16]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fcf9b9062e8>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 20%|█▉        | 197/1000 [13:49<56:23,  4.21s/it, L_t=5.27e-07, iter=196, tol=0.0275]  "
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-11-e137e3598e5f>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      7\u001b[0m     \u001b[0mcb_ls\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mutils\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mTrace\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;32mlambda\u001b[0m \u001b[0mx\u001b[0m \u001b[0;34m:\u001b[0m \u001b[0mf\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mf_grad\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m     out_ls = cp.minimize_FW(f.f_grad, lmo, np.zeros(A.shape).ravel(), L=0.01*L, callback=cb_ls, \n\u001b[0;32m----> 9\u001b[0;31m                             max_iter=max_iter, verbose=1, tol=0)\n\u001b[0m\u001b[1;32m     10\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m     \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msave\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'data/AdaFW_%s_%s_%s.npy'\u001b[0m \u001b[0;34m%\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mdset\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mbeta\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrun\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcb_ls\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtrace_fx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Dropbox/dev/copt/copt/frank_wolfe.py\u001b[0m in \u001b[0;36mminimize_FW\u001b[0;34m(f_grad, lmo, x0, L, max_iter, tol, backtracking, callback, verbose)\u001b[0m\n\u001b[1;32m     27\u001b[0m         \u001b[0mL_t\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mL\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     28\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mit\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mpbar\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 29\u001b[0;31m         \u001b[0ms_t\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlmo\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mgrad\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     30\u001b[0m         \u001b[0md_t\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0ms_t\u001b[0m \u001b[0;34m-\u001b[0m \u001b[0mx_t\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     31\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Dropbox/dev/copt/copt/utils.py\u001b[0m in \u001b[0;36mlmo\u001b[0;34m(self, x)\u001b[0m\n\u001b[1;32m    611\u001b[0m         \u001b[0mu\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0ms\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mvt\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0msplinalg\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msvds\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mk\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmaxiter\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1000\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    612\u001b[0m         \u001b[0mtmp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0malpha\u001b[0m \u001b[0;34m*\u001b[0m \u001b[0mu\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mvt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mravel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 613\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0msparse\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcsr_matrix\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtmp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mT\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    614\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    615\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.6/site-packages/scipy/sparse/compressed.py\u001b[0m in \u001b[0;36m__init__\u001b[0;34m(self, arg1, shape, dtype, copy)\u001b[0m\n\u001b[1;32m     77\u001b[0m                         self.format)\n\u001b[1;32m     78\u001b[0m             \u001b[0;32mfrom\u001b[0m \u001b[0;34m.\u001b[0m\u001b[0mcoo\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mcoo_matrix\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 79\u001b[0;31m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_set_self\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__class__\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcoo_matrix\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0marg1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdtype\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     80\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     81\u001b[0m         \u001b[0;31m# Read matrix dimensions given, if any\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.6/site-packages/scipy/sparse/coo.py\u001b[0m in \u001b[0;36m__init__\u001b[0;34m(self, arg1, shape, dtype, copy)\u001b[0m\n\u001b[1;32m    183\u001b[0m                     \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_shape\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcheck_shape\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mM\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    184\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 185\u001b[0;31m                 \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrow\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcol\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mM\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnonzero\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    186\u001b[0m                 \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdata\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mM\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrow\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcol\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    187\u001b[0m                 \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mhas_canonical_format\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;32mTrue\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "\n",
    "dset = 'movielens1M'\n",
    "max_iter=1000\n",
    "run = 0\n",
    "for beta in [5000, 10000, 20000]:\n",
    "    lmo = cp.utils.TraceBall(beta, A.shape).lmo\n",
    "    cb_ls = cp.utils.Trace(lambda x : f.f_grad(x)[0])\n",
    "    out_ls = cp.minimize_FW(f.f_grad, lmo, np.zeros(A.shape).ravel(), L=0.01*L, callback=cb_ls, \n",
    "                            max_iter=max_iter, verbose=1, tol=0)\n",
    "    \n",
    "    np.save('data/AdaFW_%s_%s_%s.npy' % (dset, beta, run), cb_ls.trace_fx)\n",
    "    svds = linalg.svdvals(out_ls.x.reshape(A.shape))\n",
    "    print(np.mean(svds > 1e-12))\n",
    "    \n",
    "    cb_nols = cp.utils.Trace(lambda x : f.f_grad(x)[0])\n",
    "    out_nols = cp.minimize_FW(\n",
    "        f.f_grad, lmo, np.zeros(A.shape).ravel(), callback=cb_nols, L=2*L, \n",
    "        max_iter=max_iter, verbose=1, tol=0, \n",
    "    backtracking=False)\n",
    "    np.save('data/FW_%s_%s_%s.npy' % (dset, beta, run), cb_nols.trace_fx)\n",
    "\n",
    "    fmin = min(np.min(cb_ls.trace_fx), np.min(cb_nols.trace_fx))\n",
    "    plt.plot(cb_ls.trace_fx - fmin)\n",
    "    plt.plot(cb_nols.trace_fx - fmin)\n",
    "    plt.yscale('log')\n",
    "    plt.grid()\n",
    "    plt.show()\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%debug"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.min(cb_nols.trace_fx)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/overview_figure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "\n",
    "\n",
    "lw=6\n",
    "\n",
    "colors = {'FW': '#66c2a5','AdaFW': '#fc8d62', 'AdaPFW' : '#8da0cb', 'PFW':'#e78ac3',\n",
    "          'AFW' : '#a6d854', 'AdaAFW' : '#ffd92f', 'LSFW': '#756bb1', 'MP': '#998ec3', 'AdaptiveMP' : '#f1a340'}\n",
    "\n",
    "plt.rcParams['figure.figsize'] = (3 * 10.0, 1 * 8.0)\n",
    "plt.rcParams['font.size'] = 35\n",
    "\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.font_manager as font_manager\n",
    "\n",
    "font_dirs = ['/home/fabian/Dropbox/fonts/Open_Sans/', ]\n",
    "font_files = font_manager.findSystemFonts(fontpaths=font_dirs)\n",
    "font_list = font_manager.createFontList(font_files)\n",
    "font_manager.fontManager.ttflist.extend(font_list)\n",
    "\n",
    "path = '/home/fabian/Dropbox/fonts/Open_Sans/OpenSans-Light.ttf'\n",
    "prop = font_manager.FontProperties(fname=path)\n",
    "\n",
    "matplotlib.rc('font', family='sans-serif') \n",
    "# matplotlib.rc('text', usetex='false') \n",
    "matplotlib.rcParams['font.family'] = 'Open Sans'\n",
    "matplotlib.rcParams['font.weight'] = 'light'\n",
    "matplotlib.rcParams.update({'font.size': 35})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "xlim = {'madelon': [5, 10, 20], 'rcv1': [400, 800, 1000], 'news20': [2000, 2000, 1000], 'movielens1M': [800, 2500, 5000]}\n",
    "alphas = {'madelon': [13, 20, 30], 'rcv1':[100, 200, 300], 'news20':[100, 200, 300], 'movielens1M': [320, 350, 400]}\n",
    "markevery={'madelon' : [4, 8, 20], 'rcv1': [50, 100, 100], 'news20': [30, 50, 100], 'movielens1M': [10, 120, 200]}\n",
    "alphas_text = {'rcv1' : ['100', '200', '300'], 'news20' : ['100', '200', '300'], 'madelon': ['13', '20', '30'], 'movielens1M': ['300', '350','400']}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fb0d07fc5c0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['figure.figsize'] = (3 * 10.0, 1 * 8.0)\n",
    "plt.rcParams['font.size'] = 35\n",
    "\n",
    "lw=4\n",
    "\n",
    "# datasets = ['madelon', 'rcv1']\n",
    "# datasets = ['madelon', ]\n",
    "markersize = 20\n",
    "run = 0\n",
    "\n",
    "\n",
    "dset = 'madelon'\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(1, 3, sharey=False)\n",
    "\n",
    "for i, alpha in enumerate(alphas[dset]):\n",
    "    ax[i].set_title(r'$\\ell_1$ ball radius = %s' % alphas_text[dset][i], fontweight='light')\n",
    "\n",
    "    trace_fw = np.load('data/FW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_fw_time = np.load('data/FW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_fw_time -= trace_fw_time[0]\n",
    "\n",
    "    trace_lsfw = np.load('data/LSFW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_lsfw_time = 3 * np.load('data/LSFW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_lsfw_time -= trace_lsfw_time[0]\n",
    "\n",
    "    \n",
    "    trace_pfw = np.load('data/PFW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_pfw_time = np.load('data/PFW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_pfw_time -= trace_pfw_time[0]\n",
    "\n",
    "    trace_afw = np.load('data/AFW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_afw_time = np.load('data/AFW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_afw_time -= trace_afw_time[0]\n",
    "\n",
    "#     trace_lsfw = np.load('LSFW_%s_%s.npy' % (dset, run))\n",
    "#     trace_lsfw_time = np.load('LSFW_%s_time_%s.npy' % (dset, run))\n",
    "#     print(trace_lsfw.shape, trace_lsfw_time.shape)\n",
    "\n",
    "    trace_adaptivefw = np.load('data/AdaptiveFW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_adaptivefw_time = np.load('data/AdaptiveFW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "#     print(alpha, trace_adaptivefw_time)\n",
    "    \n",
    "#     trace_quasifw = np.load('PrecondFW_%s.npy' % dset)\n",
    "#     trace_quasifw_time = np.load('PrecondFW_%s_time.npy' % dset)\n",
    "\n",
    "    trace_adaptivepfw = np.load('data/AdaptivePFW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_adaptivepfw_time = np.load('data/AdaptivePFW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_adaptivepfw_time -= trace_adaptivepfw_time[0]\n",
    "\n",
    "    trace_adaptiveafw = np.load('data/AdaptiveAFW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_adaptiveafw_time = np.load('data/AdaptiveAFW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "    trace_adaptiveafw_time -= trace_adaptiveafw_time[0]\n",
    "\n",
    "\n",
    "    fmin = min(np.min(trace_fw), np.min(trace_adaptivefw), np.min(trace_adaptivepfw))\n",
    "\n",
    "    plot_fw, = ax[i].plot(trace_fw_time, (trace_fw - fmin) / fmin, lw=lw, marker='p',\n",
    "               markevery=3 * markevery[dset][i], markersize=markersize, color=colors['FW'])\n",
    "\n",
    "    plot_lsfw, = ax[i].plot(trace_lsfw_time, (trace_lsfw - fmin) / fmin, '--', lw=lw, marker='*',\n",
    "               markevery=3, markersize=markersize, color=colors['LSFW'])\n",
    "    \n",
    "    plot_pfw, = ax[i].plot(trace_pfw_time, (trace_pfw - fmin) / fmin, lw=lw, marker='>',\n",
    "               markevery=3 * markevery[dset][i], markersize=markersize, color=colors['PFW'])\n",
    "\n",
    "    \n",
    "    plot_afw, = ax[i].plot(trace_afw_time, (trace_afw - fmin) / fmin, '--', lw=lw, marker='P',\n",
    "               markevery=3 * markevery[dset][i], markersize=markersize, color=colors['AdaFW'])\n",
    "\n",
    "#     plot_lsfw, = ax[i].plot(trace_lsfw_time, trace_lsfw - fmin, lw=lw, marker='o',\n",
    "#                markevery=markevery[i], markersize=markersize, color=colors[1])\n",
    "\n",
    "    plot_adapfw, = ax[i].plot(trace_adaptivefw_time, (trace_adaptivefw - fmin) / fmin, '--',lw=lw, marker='h',\n",
    "               markevery= 3 * markevery[dset][i], markersize=markersize, color=colors['AdaFW'])\n",
    "\n",
    "    plot_adappfw, = ax[i].plot(trace_adaptivepfw_time, (trace_adaptivepfw - fmin) / fmin, '--',lw=lw, marker='<',\n",
    "               markevery=markevery[dset][i], markersize=markersize, color=colors['AdaPFW'])\n",
    "\n",
    "    \n",
    "    plot_adapafw, = ax[i].plot(trace_adaptiveafw_time, (trace_adaptiveafw - fmin) / fmin, '--',lw=lw, marker='s',\n",
    "               markevery=2 * markevery[dset][i], markersize=markersize, color=colors['AdaAFW'])\n",
    "\n",
    "#     plot_quasifw, = ax[i].plot(trace_quasifw_time, trace_quasifw - fmin, lw=lw, marker='x',\n",
    "#                markevery=markevery[i], markersize=markersize)\n",
    "\n",
    "    ax[i].set_yscale('log')\n",
    "    ax[i].set_ylim((1e-8, None))\n",
    "    ax[i].set_xlim((0, xlim[dset][i]))\n",
    "    ax[i].grid(True)\n",
    "    ax[i].set_xlabel('Time (in seconds)', fontweight='light')\n",
    "\n",
    "    \n",
    "ax[0].set_ylabel('Objective minus optimum', fontweight='light')\n",
    "# ax[-1].legend(frameon=False)\n",
    "\n",
    "plt.gcf().subplots_adjust(bottom=0.25)\n",
    "fig.legend(\n",
    "    (plot_adapfw, plot_adappfw, plot_adapafw, plot_fw, plot_pfw, plot_afw, plot_lsfw),\n",
    "    ('AdaFW', 'AdaPFW', 'AdaAFW', 'FW', 'PFW', 'AFW', 'D-FW'),\n",
    "    ncol=7,\n",
    "    scatterpoints=1,\n",
    "    fontsize=35,\n",
    "    loc=(-0.1, -0.0), frameon=False,\n",
    "    bbox_to_anchor=[0.04, -0.00])\n",
    "\n",
    "# plt.subplots_adjust(left=0.05, right=1, top=0.90)\n",
    "\n",
    "plt.savefig('../figures/fig_%s.pdf' % dset, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "data/AdaptiveAFW_rcv1_300_0.npy\r\n"
     ]
    }
   ],
   "source": [
    "!ls data/AdaptiveAFW_rcv1_300_0.npy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'madelon': ['13', '20', '30'],\n",
       " 'movielens1M': ['300', '350', '400'],\n",
       " 'news20': ['100', '200', '300'],\n",
       " 'rcv1': ['100', '200', '300']}"
      ]
     },
     "execution_count": 107,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alphas_text"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'madelon': [13, 20, 30],\n",
       " 'movielens1M': [320, 350, 400],\n",
       " 'news20': [100, 200, 300],\n",
       " 'rcv1': [100, 200, 300]}"
      ]
     },
     "execution_count": 96,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alphas"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No handles with labels found to put in legend.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f134f542550>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['figure.figsize'] = (4 * 10.0, 2 * 8)\n",
    "plt.rcParams['font.size'] = 45\n",
    "rcParams['axes.titlepad'] = 20 \n",
    "run=0\n",
    "\n",
    "\n",
    "all_trace_fw = []\n",
    "all_trace_fw_time = []\n",
    "all_trace_lsfw = []\n",
    "all_trace_lsfw_time = []\n",
    "\n",
    "all_trace_afw = []\n",
    "all_trace_afw_time = []\n",
    "all_trace_pfw = []\n",
    "all_trace_pfw_time = []\n",
    "\n",
    "all_trace_adaptivefw = []\n",
    "all_trace_adaptivefw_time = []\n",
    "all_trace_adaptivepfw = []\n",
    "all_trace_adaptivepfw_time = []\n",
    "all_trace_adaptiveafw = []\n",
    "all_trace_adaptiveafw_time = []\n",
    "\n",
    "all_trace_mp = []\n",
    "all_trace_mp_time = []\n",
    "all_trace_adaptivemp = []\n",
    "all_trace_adaptivemp_time = []\n",
    "\n",
    "\n",
    "for dset in ['rcv1', 'madelon', 'movielens1M']:\n",
    "\n",
    "    for alpha in [alphas[dset][0], alphas[dset][-1]]:\n",
    "        trace_adaptivefw = np.load('data/AdaptiveFW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "        trace_adaptivefw_time = np.load('data/AdaptiveFW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "        all_trace_adaptivefw.append(trace_adaptivefw)\n",
    "        all_trace_adaptivefw_time.append(trace_adaptivefw_time)\n",
    "            \n",
    "        trace_fw = np.load('data/FW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "        trace_fw_time = np.load('data/FW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "        all_trace_fw.append(trace_fw)\n",
    "        all_trace_fw_time.append(trace_fw_time)\n",
    "\n",
    "        trace_lsfw = np.load('data/LSFW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "        trace_lsfw_time = 3 * np.load('data/LSFW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "        trace_lsfw_time -= trace_lsfw_time[0]\n",
    "        all_trace_lsfw.append(trace_lsfw)\n",
    "        all_trace_lsfw_time.append(trace_lsfw_time)\n",
    "\n",
    "\n",
    "        if dset != 'movielens1M':\n",
    "            trace_adaptiveafw = np.load('data/AdaptiveAFW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "            trace_adaptiveafw_time = np.load('data/AdaptiveAFW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "            trace_adaptiveafw_time -= trace_adaptiveafw_time[0]\n",
    "            all_trace_adaptiveafw.append(trace_adaptiveafw)\n",
    "            all_trace_adaptiveafw_time.append(trace_adaptiveafw_time)\n",
    "\n",
    "\n",
    "            trace_adaptivepfw = np.load('data/AdaptivePFW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "            trace_adaptivepfw_time = np.load('data/AdaptivePFW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "            trace_adaptivepfw_time -= trace_adaptivepfw_time[0]\n",
    "            all_trace_adaptivepfw.append(trace_adaptivepfw)\n",
    "            all_trace_adaptivepfw_time.append(trace_adaptivepfw_time)\n",
    "\n",
    "            trace_afw = np.load('data/AFW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "            trace_afw_time = np.load('data/AFW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "            trace_afw_time -= trace_afw_time[0]\n",
    "            all_trace_afw.append(trace_afw)\n",
    "            all_trace_afw_time.append(trace_afw_time)\n",
    "\n",
    "            \n",
    "            trace_pfw = np.load('data/PFW_%s_%s_%s.npy' % (dset, alpha, run))\n",
    "            trace_pfw_time = np.load('data/PFW_%s_time_%s_%s.npy' % (dset, alpha, run))\n",
    "            trace_pfw_time -= trace_pfw_time[0]\n",
    "            all_trace_pfw.append(trace_pfw)\n",
    "            all_trace_pfw_time.append(trace_pfw_time)\n",
    "\n",
    "for dset in ['rcv1', 'madelon']:\n",
    "    trace_mp = np.load('data/MP_%s_%s.npy' % (dset, run))\n",
    "    trace_mp_time = np.load('data/MP_%s_time_%s.npy' % (dset, run))\n",
    "    all_trace_mp.append(trace_mp)\n",
    "    all_trace_mp_time.append(trace_mp_time)\n",
    "\n",
    "    trace_adaptivemp = np.load('data/AdaptiveMP_%s_%s.npy' % (dset, run))\n",
    "    trace_adaptivemp_time = np.load('data/AdaptiveMP_%s_time_%s.npy' % (dset, run))\n",
    "    all_trace_adaptivemp.append(trace_adaptivemp)\n",
    "    all_trace_adaptivemp_time.append(trace_adaptivemp_time)\n",
    "    \n",
    "\n",
    "all_betas = [0]\n",
    "lw=4\n",
    "markersize=25\n",
    "# .. plot the results ..\n",
    "fig, ax = plt.subplots(2, 4, sharey=False)\n",
    "subfig_label = ['A', 'B', 'C', 'D', 'E', 'F', 'G', 'H']\n",
    "titles=[r'RCV1 (high reg.)', r'RCV1 (low reg.)', r'Madelon (high reg.)', r'Madelon (low reg.)']\n",
    "dset = 'rcv1'\n",
    "for i in range(4):\n",
    "    if i in [0, 1]:\n",
    "        dset = 'rcv1'\n",
    "    else:\n",
    "        dset = 'madelon'\n",
    "    ax[0, i].set_title(titles[i], fontweight='light')\n",
    "#     ax[0, i].plot(out_img[i].ravel(), label='estimated coefficients', lw=3)\n",
    "#     ax[0, i].plot(ground_truth, lw=4, label='ground truth')\n",
    "#     ax[0, i].set_xticks(())\n",
    "#     ax[0, i].set_yticks(())\n",
    "#     ax[0, i].set_ylim((-0.5, 1.1))\n",
    "#     ax[0, i].set_xlim(0,ground_truth.size)\n",
    "#     ax[0, i].set_xlabel('Coefficients')\n",
    "#     ax[0, i].set_ylabel('Magnitude')\n",
    "\n",
    "    fmin = min(np.min(all_trace_adaptivefw[i]),np.min(all_trace_adaptivepfw[i]))\n",
    "    scale = all_trace_adaptivefw[i][0] - fmin\n",
    "\n",
    "    ax[0, i].text(-0.1, 1.15, subfig_label[i], transform=ax[0, i].transAxes,\n",
    "          fontsize=40, fontweight='bold', va='top', ha='right')\n",
    "\n",
    "    plot_adfaptivefw, = ax[0, i].plot(\n",
    "         all_trace_adaptivefw_time[i],\n",
    "        (all_trace_adaptivefw[i] - fmin) / scale, '--',\n",
    "        lw=lw, marker='P', markevery=2 * markevery[dset][[0, 2][i % 2]],\n",
    "        markersize=markersize, color=colors['AdaFW'])\n",
    "\n",
    "    \n",
    "    plot_adaptivepfw, = ax[0, i].plot(\n",
    "         all_trace_adaptivepfw_time[i],\n",
    "        (all_trace_adaptivepfw[i] - fmin) / scale, '--',\n",
    "        lw=lw, marker='<', markevery=markevery[dset][[0, 2][i % 2]],\n",
    "        markersize=markersize, color=colors['AdaPFW'])\n",
    "\n",
    "    plot_lsfw, = ax[0, i].plot(\n",
    "         all_trace_lsfw_time[i],\n",
    "        (all_trace_lsfw[i] - fmin) / scale,\n",
    "        lw=lw, marker='*', markevery=2,\n",
    "        markersize=markersize, color=colors['LSFW'])\n",
    "    \n",
    "    \n",
    "    plot_adaptiveafw, = ax[0, i].plot(\n",
    "         all_trace_adaptiveafw_time[i],\n",
    "        (all_trace_adaptiveafw[i] - fmin) / scale, '--',\n",
    "        lw=lw, marker='p', markevery=2 * markevery[dset][[0, 2][i % 2]],\n",
    "        markersize=markersize, color=colors['AdaAFW'])\n",
    "\n",
    "    \n",
    "    plot_fw, = ax[0, i].plot(\n",
    "         all_trace_fw_time[i],\n",
    "        (all_trace_fw[i] - fmin) / scale,\n",
    "        lw=lw, marker='p', markevery=2 * markevery[dset][[0, 2][i % 2]],\n",
    "        markersize=markersize, color=colors['FW'])\n",
    "\n",
    "    \n",
    "    plot_afw, = ax[0, i].plot(\n",
    "         all_trace_afw_time[i],\n",
    "        (all_trace_afw[i] - fmin) / scale,\n",
    "        lw=lw, marker='p', markevery=2 * markevery[dset][[0, 2][i % 2]],\n",
    "        markersize=markersize, color=colors['AFW'])\n",
    "\n",
    "    \n",
    "    plot_pfw, = ax[0, i].plot(\n",
    "         all_trace_pfw_time[i],\n",
    "        (all_trace_pfw[i] - fmin) / scale,\n",
    "        lw=lw, marker='>', markevery=2 * markevery[dset][[0, 2][i % 2]],\n",
    "        markersize=markersize, color=colors['PFW'])\n",
    "\n",
    "    ax[0, i].set_yscale('log')\n",
    "    ax[0, i].set_ylim((1e-8, 2))\n",
    "    ax[0, i].set_xlim((0, xlim[dset][[0, 2][i % 2]]))\n",
    "    ax[0, i].grid(True)\n",
    "\n",
    "\n",
    "markevery_ls = [3, 6]\n",
    "titles=[r'Movielens (high reg.)', r'Movielens (low reg.)', r'RCV1 (MP)', r'Madelon (MP)']\n",
    "dset = 'movielens1M'\n",
    "for i in range(2):\n",
    "    \n",
    "    \n",
    "    ax[1, i].text(-0.1, 1.15, subfig_label[i+4], transform=ax[1, i].transAxes,\n",
    "          fontsize=40, fontweight='bold', va='top', ha='right')\n",
    "\n",
    "    ax[1, i].set_title(titles[i], fontweight='light')\n",
    "#     ax[0, i].plot(out_img[i].ravel(), label='estimated coefficients', lw=3)\n",
    "#     ax[0, i].plot(ground_truth, lw=4, label='ground truth')\n",
    "#     ax[0, i].set_xticks(())\n",
    "#     ax[0, i].set_yticks(())\n",
    "#     ax[0, i].set_ylim((-0.5, 1.1))\n",
    "#     ax[0, i].set_xlim(0,ground_truth.size)\n",
    "#     ax[0, i].set_xlabel('Coefficients')\n",
    "#     ax[0, i].set_ylabel('Magnitude')\n",
    "\n",
    "    fmin = np.min(all_trace_adaptivefw[i+4])\n",
    "    scale = 1. # all_trace_ls[i][0] - fmin\n",
    "\n",
    "    ax[1, i].text(-0.1, 1.15, subfig_label[i], transform=ax[0, i].transAxes,\n",
    "          fontsize=40, fontweight='bold', va='top', ha='right')\n",
    "\n",
    "    plot_adaptivefw, = ax[1, i].plot(\n",
    "         all_trace_adaptivefw_time[i + 4],\n",
    "        1e3 * (all_trace_adaptivefw[i + 4] - fmin) / scale,'--',\n",
    "        lw=lw, marker='P', markevery=markevery[dset][i],\n",
    "        markersize=markersize, color=colors['AdaFW'])\n",
    "\n",
    "    \n",
    "    plot_fw, = ax[1, i].plot(\n",
    "         all_trace_fw_time[i+4],\n",
    "        1e3 * (all_trace_fw[i+4] - fmin) / scale,\n",
    "        lw=lw, marker='p', markevery=markevery[dset][i],\n",
    "        markersize=markersize, color=colors['FW'])\n",
    "\n",
    "    \n",
    "    plot_lsfw, = ax[1, i].plot(\n",
    "         all_trace_lsfw_time[i+4],\n",
    "        1e3 * (all_trace_lsfw[i+4] - fmin) / scale,\n",
    "        lw=lw, marker='*', markevery=markevery_ls[i],\n",
    "        markersize=markersize, color=colors['LSFW'])\n",
    "\n",
    "    ax[1, i].set_yscale('log')\n",
    "    ax[1, i].set_ylim((1e-6, 2))\n",
    "    ax[1, i].set_xlim((0, xlim[dset][[0, 2][i]]))\n",
    "    ax[1, i].grid(True)\n",
    "\n",
    "    ax[1, i].set_xlabel('Time (in seconds)', fontweight='light')\n",
    "\n",
    "    \n",
    "    \n",
    "xlim_mp = [2000, 30]\n",
    "markevery_mp = [3000, 500]\n",
    "for i in range(2, 4):\n",
    "    ax[1, i].text(-0.1, 1.15, subfig_label[i+4], transform=ax[1, i].transAxes,\n",
    "          fontsize=40, fontweight='bold', va='top', ha='right')\n",
    "\n",
    "    ax[1, i].set_title(titles[i], fontweight='light')\n",
    "#     ax[0, i].plot(out_img[i].ravel(), label='estimated coefficients', lw=3)\n",
    "#     ax[0, i].plot(ground_truth, lw=4, label='ground truth')\n",
    "#     ax[0, i].set_xticks(())\n",
    "#     ax[0, i].set_yticks(())\n",
    "#     ax[0, i].set_ylim((-0.5, 1.1))\n",
    "#     ax[0, i].set_xlim(0,ground_truth.size)\n",
    "#     ax[0, i].set_xlabel('Coefficients')\n",
    "#     ax[0, i].set_ylabel('Magnitude')\n",
    "\n",
    "    fmin = np.min(all_trace_adaptivemp[i-2])\n",
    "    scale =all_trace_mp[i - 2][0] - fmin\n",
    "\n",
    "    ax[1, i].text(-0.1, 1.15, subfig_label[i], transform=ax[0, i].transAxes,\n",
    "          fontsize=40, fontweight='bold', va='top', ha='right')\n",
    "\n",
    "    plot_mp, = ax[1, i].plot(\n",
    "         all_trace_mp_time[i - 2],\n",
    "        (all_trace_mp[i - 2] - fmin) / scale,\n",
    "        lw=lw, marker='>', markevery=markevery_mp[i-2],\n",
    "        markersize=markersize, color=colors['MP'])\n",
    "\n",
    "    plot_adaptivemp, = ax[1, i].plot(\n",
    "         all_trace_adaptivemp_time[i - 2],\n",
    "        (all_trace_adaptivemp[i - 2] - fmin) / scale,'--',\n",
    "        lw=lw, marker='<', markevery=markevery_mp[i-2],\n",
    "        markersize=markersize, color=colors['AdaptiveMP'])\n",
    "\n",
    "\n",
    "    \n",
    "    #     plot_fw, = ax[1, i].plot(\n",
    "#          all_trace_fw_time[i+4],\n",
    "#         1e3 * (all_trace_fw[i+4] - fmin) / scale,\n",
    "#         lw=lw, marker='p', markevery=markevery[dset][i],\n",
    "#         markersize=markersize, color=colors['FW'])\n",
    "\n",
    "    ax[1, i].set_yscale('log')\n",
    "    ax[1, i].set_ylim((1e-6, 2))\n",
    "    ax[1, i].set_xlim((0, xlim_mp[i-2]))\n",
    "    ax[1, i].grid(True)\n",
    "\n",
    "    ax[1, i].set_xlabel('Time (in seconds)', fontweight='light')\n",
    "\n",
    "    \n",
    "\n",
    "# markevery=[7, 2, 60, 50]\n",
    "# xlim = [50, 10, 2000, 10]\n",
    "# subfig_label = ['E', 'F', 'G', 'H']\n",
    "# titles=[ r'Overlapping Group (low reg)', r'Overlapping Group (high reg)', 'Total Variation (low reg)', r'Total Variation (high reg)']\n",
    "# all_betas = [None, None, None, None]\n",
    "# for i, beta in enumerate(all_betas):\n",
    "#     ax[1, i].set_title(titles[i], fontweight='light')\n",
    "\n",
    "#     ax[1, i].text(-0.1, 1.05, subfig_label[i], transform=ax[1, i].transAxes,\n",
    "#           fontsize=40, fontweight='bold', va='top', ha='right')\n",
    "#     fmin = min(np.min(all_trace_adaptivefw[i]))\n",
    "#     scale = 1. # all_trace_ls[i][0] - fmin\n",
    "#     plot_tosng, = ax[1, i].plot(\n",
    "#          all_trace_lsng_time[4 + i],\n",
    "#         (all_trace_lsng[4 + i] - fmin) / scale,\n",
    "#         lw=lw, marker='p', markevery=markevery[i],\n",
    "#         markersize=markersize)\n",
    "\n",
    "#     plot_tos, = ax[1, i].plot(\n",
    "#         all_trace_ls_time[4 + i],\n",
    "#         (all_trace_ls[4 + i] - fmin) / scale,\n",
    "#         lw=lw, marker='o', markevery=markevery[i],\n",
    "#         markersize=markersize)\n",
    "\n",
    "#     plot_nols, = ax[1, i].plot(\n",
    "#         all_trace_nols_time[4 + i],\n",
    "#         (all_trace_nols[4 + i] - fmin) / scale,\n",
    "#         lw=lw, marker='h', markevery=markevery[i],\n",
    "#         markersize=markersize)\n",
    "\n",
    "#     plot_nols2, = ax[1, i].plot(\n",
    "#         all_trace_nols2_time[4 + i],\n",
    "#         (all_trace_nols2[4 + i] - fmin) / scale,\n",
    "#         lw=lw, marker=8, markevery=markevery[i],\n",
    "#         markersize=markersize)    \n",
    "\n",
    "#     plot_pdhg, = ax[1, i].plot(\n",
    "#         all_trace_pdhg_time[4 + i],\n",
    "#         (all_trace_pdhg[4 + i] - fmin) / scale,\n",
    "#         lw=lw, marker='^', markevery=markevery[i],\n",
    "#         markersize=markersize)\n",
    "\n",
    "#     plot_pdhg_nols, = ax[1, i].plot(\n",
    "#         all_trace_pdhg_nols_time[4 + i],\n",
    "#         (all_trace_pdhg_nols[4 + i] - fmin) / scale,\n",
    "#         lw=lw, marker='d', markevery=markevery[i],\n",
    "#         markersize=markersize)\n",
    "    \n",
    "#     plot_gisselson, = ax[1, i].plot(\n",
    "#         all_trace_tosg_time[4 + i],\n",
    "#         (all_trace_tosg[4 + i] - fmin) / scale,\n",
    "#         lw=lw, marker='h', markevery=markevery[i],\n",
    "#         markersize=markersize)\n",
    "    \n",
    "#     ax[1, i].set_yscale('log')\n",
    "#     ax[1, i].set_ylim((1e-12, None))\n",
    "#     ax[1, i].set_xlim((0, xlim[i]))\n",
    "#     ax[1, i].grid(True)\n",
    "\n",
    "# markevery=[50, 10, 40, 40]\n",
    "# xlim = [800, 5, 400, 400]\n",
    "# subfig_label = ['I', 'J', 'K', 'L']\n",
    "# titles=[ r'Trace Norm + $\\ell_1$ (low reg)', r'Trace Norm + $\\ell_1$ (high reg)', r'Nearly isotonic (low reg)', r'Nearly isotonic (high reg)']\n",
    "# all_betas = [None, None, None, None]\n",
    "# for i, beta in enumerate(all_betas):\n",
    "#     ax[2, i].set_title(titles[i], fontweight='light')\n",
    "\n",
    "#     ax[2, i].text(-0.1, 1.05, subfig_label[i], transform=ax[2, i].transAxes,\n",
    "#           fontsize=40, fontweight='bold', va='top', ha='right')\n",
    "#     fmin = min(np.min(all_trace_ls[8 + i]), np.min(all_trace_nols[8 + i]), np.min(all_trace_tosg[8 + i]))\n",
    "#     scale = 1. # all_trace_ls[i][0] - fmin\n",
    "#     plot_tosng, = ax[2, i].plot(\n",
    "#          all_trace_lsng_time[8 + i],\n",
    "#         (all_trace_lsng[8 + i] - fmin) / scale,\n",
    "#         lw=lw, marker='p', markevery=markevery[i],\n",
    "#         markersize=markersize)\n",
    "\n",
    "#     plot_tos, = ax[2, i].plot(\n",
    "#         all_trace_ls_time[8 + i],\n",
    "#         (all_trace_ls[8 + i] - fmin) / scale,\n",
    "#         lw=lw, marker='o', markevery=markevery[i],\n",
    "#         markersize=markersize)\n",
    "\n",
    "#     plot_nols, = ax[2, i].plot(\n",
    "#         all_trace_nols_time[8 + i],\n",
    "#         (all_trace_nols[8 + i] - fmin) / scale,\n",
    "#         lw=lw, marker='h', markevery=markevery[i],\n",
    "#         markersize=markersize)\n",
    "\n",
    "#     plot_nols2, = ax[2, i].plot(\n",
    "#         all_trace_nols2_time[8 + i],\n",
    "#         (all_trace_nols2[8 + i] - fmin) / scale,\n",
    "#         lw=lw, marker=8, markevery=markevery[i],\n",
    "#         markersize=markersize)    \n",
    "\n",
    "#     plot_pdhg, = ax[2, i].plot(\n",
    "#         all_trace_pdhg_time[8 + i],\n",
    "#         (all_trace_pdhg[8 + i] - fmin) / scale,\n",
    "#         lw=lw, marker='^', markevery=markevery[i],\n",
    "#         markersize=markersize)\n",
    "\n",
    "#     plot_pdhg_nols, = ax[2, i].plot(\n",
    "#         all_trace_pdhg_nols_time[8 + i],\n",
    "#         (all_trace_pdhg_nols[8 + i] - fmin) / scale,\n",
    "#         lw=lw, marker='d', markevery=markevery[i],\n",
    "#         markersize=markersize)\n",
    "    \n",
    "#     plot_gisselson, = ax[2, i].plot(\n",
    "#         all_trace_tosg_time[8 + i],\n",
    "#         (all_trace_tosg[8 + i] - fmin) / scale,\n",
    "#         lw=lw, marker='h', markevery=markevery[i],\n",
    "#         markersize=markersize)\n",
    "    \n",
    "\n",
    "#     ax[2, i].set_xlabel('Time (in seconds)', fontweight='light')\n",
    "#     ax[2, i].set_yscale('log')\n",
    "#     ax[2, i].set_ylim((1e-12, None))\n",
    "#     ax[2, i].set_xlim((0, xlim[i]))\n",
    "#     ax[2, i].grid(True)\n",
    "\n",
    "\n",
    "ax[0, -1].legend(frameon=False)\n",
    "\n",
    "plt.gcf().subplots_adjust(bottom=0.12)\n",
    "plt.figlegend(\n",
    "    (plot_adaptivefw, plot_adaptivepfw, plot_adaptiveafw, plot_fw, plot_pfw, plot_afw, plot_lsfw, plot_mp, plot_adaptivemp),\n",
    "    ('AdaFW', 'AdaPFW', 'AdaAFW', 'FW', 'PFW', 'AFW', 'D-FW', 'MP', 'AdaMP'),\n",
    "    ncol=10,\n",
    "    scatterpoints=1,\n",
    "    loc=(-0.00, -0.0), frameon=False,\n",
    "    fontsize=44,\n",
    "    bbox_to_anchor=[0.01, -0.02])\n",
    "\n",
    "# ax[0, 0].set_ylabel('Objective minus optimum', fontweight='light', fontsize=42)\n",
    "# ax[1, 0].set_ylabel('Objective minus optimum', fontweight='light', fontsize=42)\n",
    "fig.text(0.00, 0.5, 'Objective minus optimum', va='center', rotation='vertical', fontsize=50)\n",
    "#ax[2, 0].set_ylabel('Objective minus optimum', fontweight='light')\n",
    "plt.subplots_adjust(left=0.05, right=1, top=0.90, hspace = 0.3 )\n",
    "plt.savefig('../figures/main_figure.pdf', bbox_to_anchor='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 426,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([2.69600000e-03, 9.31570000e-02, 1.73738000e-01, ...,\n",
       "       1.16287106e+02, 1.16389834e+02, 1.16496507e+02])"
      ]
     },
     "execution_count": 426,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "!ls data/LSFW_rc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 427,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([2.69600000e-03, 9.31570000e-02, 1.73738000e-01, ...,\n",
       "       1.16287106e+02, 1.16389834e+02, 1.16496507e+02])"
      ]
     },
     "execution_count": 427,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_trace_mp_time[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 246,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[400, 800, 1000]"
      ]
     },
     "execution_count": 246,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xlim['rcv1']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5"
      ]
     },
     "execution_count": 95,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xlim[dset][0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 204,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 204,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[0, 2][i]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 428,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[array([0.69314718, 0.65295756, 0.6330639 , ..., 0.19984414, 0.19978597,\n",
       "        0.19972786]),\n",
       " array([0.69314718, 0.65295756, 0.6330639 , ..., 0.19984414, 0.19978597,\n",
       "        0.19972786]),\n",
       " array([0.69314718, 0.69312361, 0.69310114, ..., 0.68457042, 0.68456978,\n",
       "        0.68456914]),\n",
       " array([0.69314718, 0.69312361, 0.69310114, ..., 0.68457042, 0.68456978,\n",
       "        0.68456914])]"
      ]
     },
     "execution_count": 428,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_trace_mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 207,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 207,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[0, 2][i]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> frank_wolfe.py <==
import warnings
import numpy as np

# .. check sufficient decrease up to machine precision ..
EPS = np.finfo(np.float32).eps

def adaptive_step_size(
    x,
    f_t,
    old_f_t,
    f_grad,
    certificate,
    lipschitz_t,
    max_step_size,
    update_direction,
    norm_update_direction,
):
    """Adaptive step-size finding routine for FW-like algorithms

    Args:
        x: array-like, shape (n_features,)
            Current iterate

        f_t: float
            Value of objective function at the current iterate.

        old_f_t: float
            Value of objective function at previous iterate.

        f_grad: callable
            Callable returning objective function and gradient at
            argument.

        certificate: float
            FW gap

        lipschitz_t: float
            Current value of the Lipschitz estimate.

        max_step_size: float
            Maximum admissible step-size.

        update_direction: array-like, shape (n_features,)
            Update direction given by the FW variant.

        norm_update_direction: float
            Squared L2 norm of update_direction

    Returns:
        step_size_t: float
            Step-size to be used to compute the next iterate.

        lipschitz_t: float

        f_next: float

        grad_next: array-like
    """
    ratio_decrease = 0.9
    ratio_increase = 2.0
    max_ls_iter = 100
    if old_f_t is not None:
        tmp = (certificate ** 2) / (2 * (old_f_t - f_t) * norm_update_direction)
        lipschitz_t = max(min(tmp, lipschitz_t), lipschitz_t * ratio_decrease)
    for _ in range(max_ls_iter):
        step_size_t = certificate / (norm_update_direction * lipschitz_t)
        if step_size_t < max_step_size:
            rhs = - 0.5 * step_size_t * certificate
        else:
            step_size_t = max_step_size
            rhs = (
                -step_size_t * certificate
                + 0.5 * (step_size_t ** 2) * lipschitz_t * norm_update_direction
            )
        f_next, grad_next = f_grad(x + step_size_t * update_direction)
        if f_next - f_t <= rhs + EPS:
            # .. sufficient decrease condition verified ..
            break
        else:
            lipschitz_t *= ratio_increase
    else:
        warnings.warn(
            "Exhausted line search iterations in minimize_frank_wolfe", RuntimeWarning
        )
    return step_size_t, lipschitz_t, f_next, grad_next


